Optimal single-track Gray codes from Gray-ordered necklaces

A single-track Gray code of length $n$ is a cyclic Gray code of $n$-bit words in which every column is a cyclic shift of the first. For prime $n$ the longest possible period is $2^n-2$. Whether it is attained for every prime has been open since Hiltgen, Paterson and Brandestini introduced these codes in 1996, and optimal codes were known for primes $n\le 19$. We show that a conjecture of Degni and Drisko (2007) on the reflected Gray code order of necklaces implies optimal single-track Gray codes for every prime. Their list of necklaces, conjecturally a Gray path for prime $n$, closes into a Hamilton cycle of the necklace graph after $(n-3)/2$ explicit P\'osa rotations, and such a cycle lifts to an optimal code. This implication is formalized in Lean 4. Together with computation it gives optimal single-track Gray codes for every odd prime $n\le 47$: for $n\le 37$ explicit codes checked word by word by a program independent of the generator, and for $n=41$, $43$ and $47$ codes obtained from the implication after the Degni-Drisko property was verified at these lengths by two independently written programs.

==> anc/README.txt <==
Ancillary files for "Optimal single-track Gray codes from Gray-ordered necklaces" (C. Dzoba, 2026).

lean/        Lean 4 + Mathlib formalization of Theorem A.
             Main theorem: STGC.stgc_of_DD in lean/STGC/Main.lean. Definitions to check: lean/STGC/Defs.lean.
             Build: cd lean && lake exe cache get && lake build   (toolchain pinned in lean-toolchain,
             Mathlib pinned in lakefile.lean / lake-manifest.json). See lean/README.md.

programs/    C/C++/Python sources (build with: c++ -O3 -std=c++17 -pthread FILE.cpp; cc -O3 FILE.c -lpthread).
  stg.cpp       Posa rotation-extension search for Hamilton cycles in Q_n; writes a track and head offsets
                (codes for primes 5..31 in the paper).
  check.py      independent NumPy checker of a track + heads (period 2^n-2, distinct, nonconstant, one-bit steps).
  check2.c      independent C bitset checker of a track + heads.
  ddstg.cpp     construction of Theorem A: enumerates the Degni-Drisko list, checks its adjacency, applies the
                (n-3)/2 Posa rotations, and writes the flip sequence (usage: ddstg n threads out_prefix).
                `ddstg 37 4 out` regenerates the n = 37 flip sequence (SHA-256 in logs/p37.flips.sha256).
  vfy.c         independent verifier of a flip sequence: regenerates all 2^n-2 words with a 2^n-bit table
                (usage: vfy prefix n s threads).
  ddverify.cpp  streaming check of the Degni-Drisko property at length n (usage: ddverify n threads [chunks] [ckpt]).
  ddv.cpp       second, independently written check of the Degni-Drisko property (usage: ddv n threads;
                optional checkpoint file via the environment variable DDV_CKPT).

codes/       The search codes for primes 5 <= n <= 23 (paper, Section 4; the n = 29 and 31 tracks are available at https://github.com/dzoba/single-track-gray-codes): nN-SEED.track is the track (column 0) as a
             string of '0'/'1' characters of length 2^n-2; nN-SEED.heads lists the n head offsets h_0..h_{n-1}, one per
             line; word t is W_t = sum_j track[(t + h_j) mod (2^n-2)] * 2^j. nN-SEED.json records n, the period, the
             shift and the search parameters. Check with: python3 programs/check.py codes/nN-SEED or programs/check2 codes/nN-SEED.

logs/        theoremA-codes-checks.log: check.py, check2 and vfy on the Theorem-A codes for 7 <= n <= 29, and the
             failure of the Degni-Drisko adjacency at n = 21.
             Output of the Degni-Drisko verifications at n = 37 (ddv), 41, 43, 47 (ddverify and ddv), and of the
             n = 37 construction (p37.log, p37.json) and its verification (p37.vfy.log).

Tracks are gzip-compressed: decompress a .track.gz before running the checkers.


==> anc/codes/n11-brgc.heads <==
0
1674
1302
930
558
186
1860
1488
1116
744
372


==> anc/codes/n11-brgc.json <==
{"n": 11, "period": 2046, "necklaces": 186, "shift": 6, "start": 1, "rotations": 162, "seed_kind": "brgc", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n11-brgc.track <==
111111111111111111111111111111111100000000000000000000000000000000001111111111111111111000000000011100011111100000000000000000000000000000011111111000000000000000000000000000000011111110000000000000000011111111111111100001111111111100000000111100011000000000001100000011111111111111111111111111111111111110000001111111111000000001100000000000000000111111000000000000000000000000000000000000000000000000001111111111111111000001111111111111111110000000000000000000001111111111110001111100000000000000000000111110000000001111111000000000000000000001100000000000000000001111111111111111000000000000000011000000000000011111111110000000000111111111111110000000000000000000000000000111111111111100000011111111111100000001111111110000000000001110000000000000000000000000000000000000000000001111111111100111111111111111100111111111111111111111111100000000000111111111111111111111111111111111111111111111111111111111111111111111111111000000000011111111000000001111111100111111111110000000001111110000001111111111100000000000011111111111111111111111111111001100110000111111110000111111111111111111111110011001111111111111100000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111110000000111111111110000000011111111000000000001111111111100000001111111111111111111111110000001111000011110000111100001111111000011111111111111100000000000011111111111111110001111100111000110001111111111111111111111111100001111111111111111111000000011111111111111000000000000000000000000000000000000000000000000000111111111111111111111111000000000011000001100111000000000000000000000000001111111111111100000000000000000011111111110000111000000000001100000111111100011001100110011001100110011000000000000000000000000000000110000000111111111111000000001111111111111000000000000000000000000000000000000000000111000001111100000000000000011111000000000111000000000000000000000000000001111111111000011001111111111111111111111111111111111111111111100000000000000011000111100000000111110000011111111111111111111111111100000011111111111111111111

==> anc/codes/n11-greedy.heads <==
0
1302
558
1860
1116
372
1674
930
186
1488
744


==> anc/codes/n11-greedy.json <==
{"n": 11, "period": 2046, "necklaces": 186, "shift": 3, "start": 179, "rotations": 21, "seed_kind": "greedy", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n11-greedy.track <==
111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111110000000011111100000111111111111111111111111000111000000000000000111111111111111000000000000000011111111100000000000000000001111111111111110011001111100011000000000000000011111111111111111111111111111111111111110000011001111111111111111111111111111111111111111111111111111111111111111001111110011001111111111111111000000000000000000111111111111111111111111111111111111111111111000000000000111111000011000000011111111111111100000000000000000000000000000000000111100000000000000000001111001100111000000000000000000000000000000000011111000011001111111111111111111111111111111111111111111111111111111100000000000001100011111111111111111000011111100000000000000000000000111111111000000000000000000111111111111100000000000000000000000001111100000000000000000000000000000000000000000000000001100000011111111111111111111110001111111111111111111100111111100000000000000000000000000000000000011110000000000000000001111000011111110000001111111111111111111111111111111111110000001111111111111111111111111111111100011111111111111111111110001111000000000000000000000000000001111111111111111111111111111111111111111000000111000011111001100001100000000001111111111111111000001111110000000000000011100111111111111111111111111111111111111000000000000000000000000011100001111111111111001110001100000000000000000000000000000000000000001111110011111111111111111111000001111111000110000000000000000000000000111110000000000000001111111100000000011111100000000000000000000000000111111000011110000000000001100111000011111000111001100000000001111111111111111111111111111111110000000000000001111111111111111000000000000000000000000001110011001111111111000000011111111111111111111111111111100000000000000000000000000000000000011000000000111111111111111111111111000000000000111111111110000000000000000000000000000000011111111111111111001100000111111110000000000000000000000000111111111110011111110000000000000000000000000011111111111100000000001111100110001111111100110011110011001

==> anc/codes/n13-brgc.heads <==
0
6300
4410
2520
630
6930
5040
3150
1260
7560
5670
3780
1890


==> anc/codes/n13-brgc.json <==
{"n": 13, "period": 8190, "necklaces": 630, "shift": 9, "start": 1405, "rotations": 291, "seed_kind": "brgc", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n13-brgc.track <==
110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000011111111111111111111111000110011111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000011001100000111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111000111111111111100000000000011110000111111111111111111000000000000000000000000011111111111111100000000000001100111111111100001111111111111111111111111111111000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000011111000011111111111111111100000011110000111111111110011111000111111111100000001100011111110011111000000011110011001100110000011111001110000011100110000000011110000000000000000000000111111111110000000000000000111111111111111111000000000000000000000000000000000000000000001111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000001111111110000001111111111111111111100000111111100000000000001111111111111111111111111111111111111111100000000000000000000000000000000000000011111111000111100000001100110011001100011001111111111111111111111111110011100000000000000000000000111111111110011100111111111111111111111100000000011111111111111110000000011111111111111111111111111100000000000000110001111111111111111111111111100111000000000000000000000000000011100001100111111000000001111111111110001111111111111111111111111111111111111111000000011111001100000000000111000011111111111111100001100001100000011111111100001111111000001110011100000111001100110011111111111111111111111111111111110000000000111100111111111111111111111111100000000111111111111111100000000000000000000000001100000000011001100001100110000000000000000000000111111111111111111110000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111111111111111111111111111111111000111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111000000000000001111111111110000000000000000000000000000011111111111110000000000000001100001111111111111100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111100000000000000000000000000000000000000000000000000000000000000000000000011001111001111001111100000000000000000110011001100001100111000111111110001100111111111111111111111111001110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111100000011110000000000000000000000000000000000000000000011111111111000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111110000000000111111111111111111111111111111111111111111111000000111111100000000000000000000000000000000000000000000000000000000000000000000000000001111000011111100000011111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111000000000000001111111111111111111111111111111111111111111111000000000011111111111111111111111111100000000000000001111110001111111111111111111111111111111111111111111110000011110000111110011100000000000000000000000000000000000011111100000000111111111111110000000000011111111000000000000110011110011111001110000000110011110011111111111111111111111111111111110000000000000111111110000000111111111111111111111111111111111111111001100111111111111100000000111111110000000000000000000111111110011111111111111111111111111111111111111001110000000000111111111111111000000000000000000000000111000110000011111000000000111111111111100000000000000000001111111111111100000000011000000000000000111111111000000000000000000000000000000000000000000000001111111111111111111111111111100000000000000000000000000000000000000000000011111111110000000000000000000000000001111110000000000000000000000000000000111110000111111111111111111111111111111000000000000000000000000000000111110011111111111111111111110000000000000000000000000000000110011111100001110011000000000000000000000000000000000000000000000000000000000000000110011111001100000000000000000001100000000000000000000000000000000000000000000000000111111111111111111111111111111100000000111111111111111111111111111111111111111111111110000000000000000000001111111111110000000000000000000000000000000000000000000011110000111111111111111111111111111100000000001111111111000001111000110011000000000000000000000000000011111111111111111000011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100111111111111111111111111111111111111111111111111111000011000011001100000000000000110000111111111111100001111111111111111111110000000000000000000000000000011111111111111111111111111111111111000000000011001100110000000000000000000000000000000000011111111111111111111111111111111111111111111111100000000000000000000000000011111111000011111000000111000000000011111111000011110000110000000011111111111110000001111111111111111111000011111111111111111000011111001111111111111111111111111111000111100110011001100111000110000000000000000000000000000000001111001111000000000000000000000000000001110011001110000000001111111111111111111111111111111111111111111000000000000000000000000000000000000000011111111111111111111100000000000000000000111111110000001111111111111100001111000011110001100000000000000000000000000111110000000000000000000000000000000001111111111000001111111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000011111111100000000000000000000000000000001111111111111111111111111111111111000000000000000000000001111111111111111111110000111111100000011001111111111111111110000000000111111000000011111111111111000000000011111111000000000000011111111000000000000000000000000111111111111111111111111110000000000000000000000000000111111111111111111111111111111001111111111111111110000111000011111111110000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000111000000000111111111111100000110011111110000001111111111111111111001100011001100000111110000000000000000000000000000000000000000001111111000011111111111100000000000000000001111111111111111100000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110000000000000000000000000000000000000000000000000111000000000000000000001111111111111111111111111111100000000000000000000000000000000000000000000011111111111111111110000000001111111111110000001111110000000000000001111100111000001111111111111111111111111111111111111111110001111000000000111111111111111111111111111111111111100000000111111111111111111110000000001111111111111111111111111111111111111111111111111111111111111111111100111111001111001100000000000000000000000000011111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000011111111111111111111000000000000001111111111111100000000000000110011001100110011000111110000000000000000000000000000000000000000000000000000001111111110000000000111100001111000001111111111001111110000000110000000000000000000000000000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111001100000000111111111111111111111111111111111111111111111111111110000000000000000000000111111111111111110000000111100111111100000001111100000111111111111111111111111111100111100111111111111111111111111110001111111000000000000111111000000011111000011111110000000000000000000000000000111111100000001111111111111111111111111111111111111111111110000000000000011111100000000000000111111111111111000000111100000000000000000000000000011111111111111111111111110000000000000000

==> anc/codes/n13-greedy.heads <==
0
5040
1890
6930
3780
630
5670
2520
7560
4410
1260
6300
3150


==> anc/codes/n13-greedy.json <==
{"n": 13, "period": 8190, "necklaces": 630, "shift": 8, "start": 811, "rotations": 37, "seed_kind": "greedy", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n13-greedy.track <==
111100000110001111000110000011111111111111111111111100001111111111110000000111111111111111111111100000001100000000001111111110000000011111110011100001100110001111111111000110001111111111111111111111100000000110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001100001100111111111100000000111111001111100000000000000000000000000000000000000000000000111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000000000000000000000000000000000000000001111111111111111111100011111111111111110011111111111111111111111111111111111111111111111110000000000011111111111111100000000000000000000000000000000000011000111100011111111111111111111111111111111111111111111111111111111111111111111111111110001111111111001111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001111111110000000000000000000000000000000000000111111110000000001111111000110000000000000001100110011111111111100000000001100110001111000000000000000000000000111111111111111111111111110001110000011111111100000000000000000000000001111110000000000011110000000001111111110011100001111000001111000000000001111111111111111111111111110000110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111110000000000000000000000000000111110000000000000000000000000000000000000000000000000000001111110001100000000000000000000000000111001111111111111111111110000000000000000011100000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111000000000000000000000000000000000000000000000000000000000000000000111110000000000000000111110000000011000000000001111000000111111111111000000000011001111000111111111111111111111111111111100110000000011111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000001110000000000000000000000000011111100001111111111111100000000011001111111000000111110000111100000000000000000000000000000000000000011111111111000000011111100000000000000000000000001111001100111111100110000001111000000011000000000000000000000000000000000000000000000000011111000000000000011001100011100111110000011001100000000011111111111111111111111111111100000000000011111111100111111111000000000000000000000000000000000111111110000111111111111111000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000110001111111111111111110000000000000000000000000000000000000000001111111111111111111111111111111111000001111111111111111111110000111110011111111111100111110000000011111111110011100011110000000000000011111111100110000000000011001111111111111111111111111110011111111000000000000000000000000000000000000000000000000000000000000001111111111111111111100000000111111100000000000000000110000000000001110011001110000000000000000000000000000000000000000000000000000000000111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000110000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000000000000000000011000000001111000000000001111111111110000000000110001110000000000000000000000000000000000000001111111111111111111111000000011000111111111111111111111111111111111001111000000000000000000111111111111111111000111111111111000000000011111111111100000000000000111111111111000011111000000001100110000011100111000000111111111111000000001111111100000000000000000000111100110001111100110011100000111111000001110000111111111111110000001111110000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011110000000000111111111111111111110000000111000000111111110000000000000011111100000000000001111000000000000000000000000111111111000000000000000111111111111111111111111111111111111111111111111111111111000011001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000011001110000000000000000011111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011110000000000011111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100000000000000000000001111000000000000000000000000110000000000000000000000001111001100000000000111111000000000011001111111111111111100000111111111111111111111111111111111111111111111111111111111111111111111111100111110000000000000000000001111111111110000000001111111111111111111111111111100110011001100000000001111111100000011100110011100011000000001110000000111111111111111111110000000111100000110000011111001100111110000001111000011100111000011111100000111111111111000000111111111111111111111111111111111111000000000111111111111111111111111111111110000000111111110000001111100011100111110011001100110000000000000000000111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111000011110011111111111111111111111111111111111111111000000111100000000000001111100000000000000011110000000011111111100001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000001111111111111111111111111111111111111111111111111111111111111111111111110011000000000000110001111111111111111111111111111111111111111110011111111111111100000011111000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111100000111111111111111111111111111111111111111111111111111111111111111111111111110011111111100000000011111111111111111111111111111111111111110000000000000000000011111111111110011001100111000001100001111111111110000000000000000111111111100000000000000000000000000000011000001110000000011000110001111000110000011111111111111111111111111111111111111111111111111001100111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110001100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001100111001100000011111100000000000011111110001100011110001100011111111111111000000000000000000000000000111100011000000011111111111111111111111111111111100011100000000111110000000000000000000000000000000000000000111111111001110001100000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000111111111111111111111110000000011111111111111111111111111111000000000111111111111000000000000000000000000111111111111100000000000000000000000000000110000000000110000000000000000000000111001100110011001110000000000111111111111111111111111110000000000000011110011110000000000000000000000000000000000000011111111111100111100011100110011100000000000000000000000000011111111001100011110011100000011111111111111111111111000011001110001111000011100110011100000000000000000000000000000000000000000000000011111111111111100001100111100011111111111111111111111111111111111

==> anc/codes/n17-brgc.heads <==
0
30840
61680
92520
123360
23130
53970
84810
115650
15420
46260
77100
107940
7710
38550
69390
100230


==> anc/codes/n17-brgc.json <==
{"n": 17, "period": 131070, "necklaces": 7710, "shift": 4, "start": 11923, "rotations": 451, "seed_kind": "brgc", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n17-brgc.track <==
111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011111111000000001111111100001111111100000000111111110000111111110000000011111111111111111111111111111111111111111111111110000000000000011111111111111111111111111111111111111111111111111111111110000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111000000000000000000000000000001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111111110000111111100001111000011110000111100001111111111111111111111111111111111111111111111111100000000111111110000000000111000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100000000000000000011111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000000000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000001111111111111111111111111000000000000000111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011111001111111111111111111111111111001100110011111111111111111111111111111100000000000000000000111111111111111111111111111111110000000000000000000001111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000011111111111111100000000000000000011111111111111111110000000000000011111111111111111111111111100000000111111111111111111111111100000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111100000000011111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111110011001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111110000111111110000111111111000011111100000000111100001111000011111111111100000000111111110000111100001111000011111111000011110000111100001111111100001111000011110000000011110000111100001111111100001111000011110000111111110000111100001111000011111111111100001111000011110000111111110000111100001111000011111111000011110000111100001111111100001111100001111000011111111111111110000111100001111000011110000111100001111000011111111000011110000111100000000111100001111000011111111000011110000111100001111000011110000111100001111111100001111000011110000111100001111111100001111000011110000111100001111000011110000111111110000111100001111000000001111000011110000111111110000111100001111000000001111000011110000111111110000111100001111000011111111000011110000111111111100001111000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111000000001100110011001100111111110000011111111111111000011111111111111111111100001111111100001111000011110000111100001111000011110000111111110000111100000000111100111111110000111111110000111111111111111111111111111111111111111111100001111000011111111000011111111000011111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111111111111111000000000111111111111111111111000000000000000000000000000000000000000000000111111111111111111111111111111111111110000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110011001100001111111111111100000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011111111000000111111110000111100001111000011110000111100001111000011110000111100001111111111100001111111000011110000111111110000000011111111110000000011111111111111110000111100000000111111111111111110000111111111111111100000000000000000000000000000000000000001111111111111111111100000000000000001100000000000000001111111111111111000000001111111111111111000000000000000011111111111111110000000000001111111111111111111111111100000000000011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110011100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011100000000000000000000000000000000000000000000000000000000000000111111100001111000011111111000001111000011110000000000000000000000111100001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110001111000001111111111110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000011111111111100001111111111111111111111111111111111111111111111100000000000000000000000000000000000000000111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111110000000000000000000000001111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111100000000000000000000000000001111111000000000000000000000000111100000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000111100000111111110000000111111110000000011111111000000000000011111111111000000001111111110000000000000111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001100011001100110011001100111001100110011001100110011000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011100110011001100110011100110011001100110011001100110011001100111001100110011001100110011000011001110011001100110001100110011001100110011001100110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100001100001111000011111111110000111111111000000001111111100000000111111111111111111111111111111111000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111110000000000000000000111111111111111100000000000000001111111100001111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000111111111111111111111111111111111111111100000000000111111111111111111111111111111111111111000000000000000000000000000000000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100111000011111111000011111111000011111111111100001111000011111111111100001111111100001111111100001111000000001111000011110000000000000000000000011111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111110000000000000000000000000000000000000000000000111111111111111111111111110001100110001100111111111111111111111111111111100000000011000001111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000111100001111000011110000111100001111111100000111100001111000011110000111100001111000011111110000111111000011111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000000000111111111111111100000000000000001111111111111111111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111111111111100000000111111110000000000111111110000000011111111000011111111000000001111111100001111111100000000111111110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000000000000000000000000000000000000000000000000000110011001100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111000000000000000000000000000000000000000011111111111100000000000000000000000000000000000000000000011111111111111111111111111111111111111111000011001100110011001100000000000000000000000000000000000000000000000000000000001111111100000000000000000011111111111111110000001111111111111110011111111111111111000000000000111111111111111100000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111110000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000011110000111111110000111111110000111111110000111111111111000011111111110000111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111110011001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111100000000111111110000111100001111111100000000111111111111000000000000001111111100001111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000001111111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000011110000111100001111000011110000111100001111000011110000111100001111111111111100000110001111111100001111000011110000111100001111000011110000111100001111000000001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100000000111111110000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000110000111100001111000011110000111100001111111100001111100001111000011110000111100001111000011110000111100001111000011110000111100000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000111111111111000011111111111100000000000011111000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111100001111000011111111000011111111000011111111111111111110000111111110000111110000000000000000000000000000110011001100011000011000001111000011111111000011111111000011110000110000111100001111111100001111111100000000111111110000111111110000111110000111111111000000001111111100001111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111111111111111111110000111111111111111111110000000001111111111000011110000011111111000011111111000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011001100110000000011111111000000000000000000000000000000000000001111111111111111111111111111000000000000000000111111111111111100001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000011111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000000000000000000001111111111111111000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011100110011001100000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011000110011001111000110011001100110011000110011111111111111111111100000000000000000000000000000000000000000000000111111111111111111111111111000001111111111000011111111000000001111111100001111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001110000000000000000000000000000001111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000111111111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000110011001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111000000000000111111111111111111000000000000000011111111111111110000000000001111111111111111111111111000000000000000011111111110000000011111111111000000000000111111111111111111110000000000000000111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000001111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111000011110000111111110000111100001100001111111111111111111111110000000000000000000111111111000011110000111111110000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100001100110000000000001111111111111111111111001111111100000000001111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000111111110000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111100000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111000000000000111111111111100000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111001100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111000000000000111111111111111100000000000011111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111000000001111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011110001111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000111111110011000000011111111111111110000000000000000000011111111111000000000000000000000001111111111110000111111111111111111100001111000000001111000011111111000011110000111100001111000011110000111100001111111100001111000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111100001111000011110000111111110000111100001111000011110000111100001111111100001111000011110000111111110000000000000001111000011110000111100001111111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001100110011001100110011001100110011001111001100110011001100110011001100110011001100110011001100110011001100011111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111000000000000000000000000000000000000000000000000000000000000000011000000111111111111111111110000111111111111111111111111000001111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000111100001110000000000000000000000000000111111111100000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111100000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000000000000011111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011111111000011110000111100001111000011110000111100001111111100001111000011110000000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000001111111111111111111111111111111000000001111000000001111111111111001111111111110000000011111111000000001111111111110000111111110000000011111111000011111111000000001111111100001111111100000000111111111111000000001111111100001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000111111110000000011111111000011111111000000001111111100001111111110000000011111111000011110000111111110000000011111111111111110000000011111111000011111111000000001111111111110000000011111111000011111111000000001111111111111111000000001111111100001111111100000000000000001111111100001111111100000000111111111111111100000000111111110000111111110000000011111111111100000000111111110000111111110000000011111111111100000000111111110000111111110000000011111111000011111111000000001100001111111100000000000000000110011001100110011001100110001110011001100110000110011000001100110011001100110011110011001100110001110011001100110011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111100000000000001111111111111111111111111111100000011111111111100001111111111110000000000000001111111100001111111100000000111111111111111100000000111111110000111111110000000000001111110000111111110000111111111001111001111111111111111111111111100001111111111111111000011111111000011111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000011111111110000111111110000000011111111111111111111111100000000111111111111111100000001111111110000000000111111110000111111111111111111111111111111110000000011111111110000000000000000001111111111111110000111100001111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111110000000000000111100000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000001111111111111111000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000111100000000000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000001111111111110000111111111111000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111110001111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000111111110000001111100000000000000011111111111111110000000000000000000000011100000000000000111111111111111111111100000000000000000000000000000000000000111111111111111111111111111111111111111001100110011001100110011001100110011001100110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000011111111000011110000000000000000000000000000000000000000000000000000000011110000111100001111000011110000111100001111000001111000000001111000011111000011110000111100001111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111111110000011110000111100000111111111111000011110000111100001111000011111000011110000111100001111110000011110000111100000111100001111000011110000111100000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111111111111100000000111100000000000011111111111111111000000000000000011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111100001111111110000000000000000000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111110000000000001111111111110000111111111111111111110000111111111111000000000000111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111000000001111111100001111111110000000011111111000000001111111100000001100111111110011111111000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000001111111111111111111111111111111100000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000111111111111111100000000000000000011111111111111110000000000001111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001111111111111111111111111111111100000000000000000000011111111000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011100110011001100110011001100110011001111111111111111111100000001111111111111111111111111111111111111111111111111111111111111111111111111111110000111111000000000000000000111111111111111111111111111111111111111111111100000000000000000000000001111111100001111000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011001100111111100001111111111001111111111111111111111111111111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000111111110000111111110000000011111111000000111111111111111000011110000111100001111111100001111000011110000111111110000111111110000111111110000111100001111000011111111000011110000111100001111111100001111000011110000111100001111000011001111111100001111000011110000111111110000111100001111000011111111000011111111000011111111000011110000111100001111111100001111000011100001111000011110000111100000000111111110000001100110000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111000011111111111111111100000000000000000000111111111111111100001111111111111111111111000000000000111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000111111110000000011111111000000001111111100000000111111110000000000001111111111111111111100000000000011111111000000001111111100000000111111110000000011111111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111111110000111111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111111111111000000001111111100000000111111110000000011111111000000000000001111111100000000111111110000000011110000000011111111100000000111111110000000011111111000000001111111100000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111100000000111111111111111000000000011001100110011001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001111111111111111111111100001111111111111111000011111111000011111111000011110011000111111110000111111110000000000000000000000000001111100001111111110000001111111111111111000011111111000011111111111111111111111111111100001111111100001111111111110000111111110000111111111111111110000011111111111100001111111100000000000000000000000011111111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000011111100000000000000000000000000000000000000000000000000000000111111110000000011111111111111111111111111111111111111111111110000000001111111111000011111111111100000000111111000000000000000110000000000000011111001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110001100110000110011000000000000000000001111111100000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100001111001111111110000000011111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111110000111111111000011111111111100001111111100000000000000000000000000001111111111111111111111111111111111111111111111111001100110011001100110011000111001100110011001100111100110011001100111000110011001100110011001100110011001100110011001100110011001100110011001100110011000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111001100110011001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111100000000000000000000000000000000000000000000111111111111111111111111111111111111100001111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100001110000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111000001111111111111111111111111111111111111111100000000000000000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110001100110011001100110000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110011001100110011001111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000011111111111111111111111100000001111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001100000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110000000111111111111111001100110011001100110011100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100000000001100000000000000000000000000001111000111100001111111111111111111111111111111110000011110000111111110000111100000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000001111111111111111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111000011111111111100000111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000000011111111111111111110000000011111111111111111111111111111111111111111111111111111111111111000011111111111111111000000011111111100000000000011111111000011111111000000001111111111111111000000001111111100001111111100000000111111111111111110000000000000000000000000000000000000000000000000001100110011001100110011001100001100110000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100001111111100000000111111110000111111110000000011111111000000001111111100001111111100000000111111110000111100000000000000011111111000000001111111100001111111100000000111111110000000011111111000000001111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001100110011001100111000110011001100110011000111001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001100001100110001111001100110011001100110011001100110011001100110011001100110011001111110000111100001111000011110000111100001111000011110000111100001111000011110000110000111100001111000011110000111100001111000011110000111100001111000000000000000000011111111100000000000000000000000000000000001111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011111111111111111111111111000011111111000000001111111111111111000000001111111100001111111100000000111111111111000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011111111111111111111111111110000001111111111000011111111111111110000000000000000111100000000000011111111111111110000000000001111111111111111000000000000111111111111111100001111111111111111000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000001111111111111111000000000000111111111111111110000000000000000000011111111111111110000000011111111111111110000000000001111111111111111000011111111111111110000000000001111111111111111000000001111111111111111000000000000111111111111111111111111000000000000111111111111111100000000111111111111111100000000000011111111111111110000111111111111111100000000000011111111111111110000111111111111111100000000000011111111111111110000000000001111111111111000000000111111111111111111111100001111000011110000111100000011110000111100011100001111111000011110000111100001100001111000011111100001111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111110000111100001111111111110001100000000000001111111111111111111111111000000000000111111111111111100000000111111111111111100000000000011111111111111111111111111111100000000000011111111111111111111111111111111111111111111111000000001111111111110000000000001111111111111111111111111111111111111111000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111100001100110011000110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111111111111110000000000001100000000000011111111111111110000000000000000111111111111111100000000111110000000000111111111111111111100000000000011111111111111111111000000000000000000000011111111110000000000000000000000011111111111111111110011100110011001100110011111111000000000000000000000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011110011001100110011001100110011001100111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111100000000001111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110001100110001111111111100000000000000000000000000000000000000111111111111111111000000000001111111111111111111111111111000011100000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100001111000011111111111100001111111100001111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111110000000000000000000000000000000000000000000000000111111110000000011111111000000001111111100000000011111111111100000000011111111000000001111111100111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000111111111000000001111110001111000011111111000000001111111100000000011111111000000001111111100111111111000000001111111110000000011111111000000001111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111000000111111111111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111110000000000000000111111110000000000000000111111111111111111111111000000011000111111111111111000001111001100110001110000000000000000000000000000011000111001100110011001100110001111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111110000000000000000000000001111111111111111000000000000111111111111111110000000000000000111111111111111111100000000001111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000001111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111111111000000000000000000000000000011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011001100110011001100110011001111111111111111111111111000011111111111111111111111111111111111111111111111111111111100001111000011110000000011110000111100001111000000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111110000011110000111111110000111100001111000000001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111100110011001100110000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001100110011111111111111000000000011111111111100000000000011111111111111111111111111111111111111111100000000011111111000000001111111100001111111100000000111111110000111111110000111111110000111111110000000011111111000011111111000000001111111100001111111100000000111111111111111100000001111100001111111100000000111111110000111111110000000011111111000011111111000011111111000011111111000000001111111100001111111100000000000000011111111111111110000000000001111000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111110000000000000000001111111111111111110000000000000000000011111100000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000001111111100000000000000001111111111111111000000000000000011111111111111111111111111111111000000000000000000001111111111111111000000000000000011111111111111110000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111100000000000011111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000001111111111111111000000000000000011111111111111110000000000011111111111000000000000000011111111111111111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111100111110011001100110011001100110011100000011001111001110011001100110011000110011001110011001100110011000000000000000000000000000000000000000111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100000000000000011001100011111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111001100110011001110011001100110011001100110011001100000000111111111001100110011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111111111111111111110000111111111111000000001111111111110000000000001111111111111111111111100000000000011111111111111111111111111111111001111111100000111111111111000000001111111111110000000000001111111100000011111111000000000000111111111111000011111111111100000000000011111111100000111111110000111111111111000000000001110000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111111000011111100001111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111000110011001100110011001100110011001100110011001100111001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000011111111111111100000111111111111000011111111111111111111111111111111111111111111111111111001100110011001111111111111111111111111111111111110000000000000001111111111110000111111111111000000000000000000000000000000000000000000000111111000000000000000000000000000001111000011110000111100001111110000111100001111000011000011110000111100000011110000111100001111111100001111000011110000111100001111000011110000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000011001100000000000111111111001100110011000000011111111111111111111111111111111111111110000111100001111000011110000111100001111000011111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000011001100110011001100110011001100110011001100110011001100110011001111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111111111111111111111111111111111111111111111111111111111111111111111111000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011110000111100001111000011111000011110000111100000000000000000000000000000000000000000000000000000000000000000001111111100001111111100000000111111110000111111110000110001111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111001100011001100011111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000011111111111111111111110011001100110011001100110011110000110011000110000110011001100111000000110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111000000000000000111111110000111111110000000011110000111100001111000011110000000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111100001111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111000000000000000000000000111111000000000000000000000000000000011111111111000000000000000000000000000000000000000111111111111111111110000000000001111111111111111000000001111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000001111111111000011100000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111100000000000011111111111111111111111111111111000000000000111111111111111100000000000000000000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011110000000011111100001111111100001111110000111100001111000011110000111100001111000011111111000011110000111100001111100001111000011110000111111000011100110000111100001111111100001111000000001111000011110000111100001111000111111110000000011111111000000001111111100000000111111110000000011111111000000000000001111111100000000111111110000000011111111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111110011001100110011001100110011001100000000000111100011111110000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100110000110011001110000000000001111111111111111000000001111111111111111000000000000111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111100110011001100110011111111111111111111111111111111111100000000000011111111111111111100000000000000000111111111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111110000000000000000000011111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111100000000000000000000000000000111111111111111111111111111111111111000000000000000000000000111111111111111111111111111100000000000000000000111111111111111111111111111100000000000000000000000011111111111111111111111111110000000011111111111111111111111111110000000000000000000000001111111111111111111111111111000000000000000000001111111111111111111111111111000000000000000000001111111111111111111111111111000000000000000000000000000011111111111111111111110000000011111111111100000000111111110000000000111111110000001111111110011111111000000001111111111111100000000011111111100001111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000111111111111111111000111111111111111111111111111111111000000011111111111111111111111111110000000000000000000000001111111111111111111111111111000011111111111111111111111111111111111100011111111111111111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111100001111111100001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111111000011110000111100001111111100001111000011110000111111110000111100001111000011110000000000000000000000000001111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111100000000111111111111100000000111100000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111100001100001111000000001111111100001111000011111111111111111111000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100110011001100001110011001100110011001100110011110000000000000000000001111111111111111111111100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111110000000001111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000111100000011111111111111111111100111111111111111111111111111111111111111001111111111000000000000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100001111111111111111000000001111111100001111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000110011111111111111111111111111111111111111111110000000000011111111111111110000000000000000111111111111111110000111111111111111110000000000000000111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000001111111111111111000000000000000001111111111111111000000000000000001111111111111111000000000011111111111111111100000000000000001111111111111111000000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111111111000000000001111111111111111111111111111111111111111111110000000000000000000000000000011111111111100000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111111111111111111111111111111111111111111111000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111100000000000000000000000000001111111111111001110001100011001100110011001100111001100110000110011001100110011001100110001111000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111001111000011111111111111111111111111111111111111111110000000011111111000011111111111000110011001100110011001100110011001100110011001100110011001100110011001100110011001100111100110011001100110011001100000000000000000000000000000000000001100110011001100110011001100110011001100110000000000000000000000000011000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100001100110011001100110011001100110011001100110011001100110011001100110011000011100110011000011100110011001100110011000111111110000111100001111000011110000111001100110011001100000000000000011001100110011001100111000000000000000000000000000000000011111111000000000000111111110000000011111111110000000011111111000000001111111111111111000000001111111100000000111111110000000011111111000011111111000000000111000000111111110000111111110000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111111111111111111111111111100111111100111111100000000000000000000000000000000000000000111111111111000000000000000000000000000000001111111111100001111000011111111111111111111111111111110011111111111111111111110000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110000110000000000000000000000000000000000000000000000000000000000000000011100110011001100110011100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111100000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111110000000011111111000011111111000000001111111100001111111111000000000000000000011111111111111111111111100000000000011110000000000001100000000000000000001111111111111111000000000000111111111111111100000000000011111111111100000000000011111111111111110000000000001111111111111111000000000000111111111111111100000000111111111111100000000000111111111111111100000000000011111111111111110000000000001111111111110000000000001111111111111111000000000000111111111111111111111110000000011111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111110000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000011111111111111111111111111111111000000000000000000000011111111111111111111111111111111000000000000111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011110001111100011110000111100001111000011110000000001111100000111110000111100001111100000000111110000111100001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011110011001100110000000111111110000111110000111100001111000011110000111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111000000000000000000001111111111111111111111110000000000011111111111111111111111100011001100110011000110011111111000000001111110000000000000000000001111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111000011111111000011111111000000001111111111111111000000001111111100001111111100001111111111111110011001100110011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111110000000011111110000111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011110000000000000001111111111111111111111111110000000000000001100110011001100110011001100110011001100110011100110011001100110011001100110011001100111000011001100001100110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000011000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000000011111111001111111111111111111111100111111111111000000000000000000011111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100001111000011110000111100001111000011110000111110000111110000111100001111000011111111000011110000111100001111111100001111000011110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111000000011111111111100001111111110000111111111111111111111111111111111111111111111111111000000001111111111111111111111111000011111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011111111111111110000000011111111110000000011111111111111000000001111111111000000001111111100001111111100000000111111110000000011111111000000001111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011110000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000011110000000000000000000000000011111111111111111111111111110000000011111111111111110000000011111111000000000000000000000000000000000000000000000000000000111111111111111110011001100110011001100110011001100110011001100110011001100110011110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000110000000001111000011110000111111111111111100001111000011110000000011110000110000111100001111111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100000000111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000111111110011001100110011001100110011001100110011001100110011001100110011000000000111111111100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111001100110011001100110011001100110011001100110011001110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000111111111110011111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000001111111100000000011111111000000001111111111111111111111111111111111111111111111111111111111111111111111100001111111100001111111111110000111111110000111111111111111111111111111111111111111100000000000000000111111111111111111110000000000000000000000000000000000000000000000000000011111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000000000000000011111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100110011001100110011001100110011001100110011001100110011001100001110011001100110011001100111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001111001100110011001100110011001100110011001100110011001100110011001100011001100011001100110011001100110011000000000000000000000000000000000000000000001111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000000000000000000000000000000000011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110000111001111111111111111111111111111111111111111111111111111100001111000011110000000000000000000000000011111111000011111111000001111000000000000000000111111110000111100001100011111111111100000011111111111111110000011111111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111000000001111111100000000111111111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111111111110000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000001100110000001100111100110001100110011001100110011001100110011001100000000000000000000000000000001111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111100000000000000000000000011111111111111111111111111110000000000000000000000000000000000111111111111111100000000000000011111111111111000011111111111100001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000011111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000011111111100001111111100000000001111111100000000111111110000000011111111000011111111000000000000000011111111100000000111111110011111111000000000001111111100001111111100000000000011111111000000001111111100000000011111111111111110000000000000000111111111111111100000000000000001111111111100000000000111111111111111100000000000000001111111111111111000000000001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110011001100111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000011111100001111111111111111111111111100000000000000000000000011111111111111111111111111110000000000000000000011111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110000011110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111000000000000000000000000000000111111111111111100000000000000000011111111111111000000000001111111111111111000000111111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000011111111111111110000111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000001111111100001111111100001111111

==> anc/codes/n17-greedy.heads <==
0
7710
15420
23130
30840
38550
46260
53970
61680
69390
77100
84810
92520
100230
107940
115650
123360


==> anc/codes/n17-greedy.json <==
{"n": 17, "period": 131070, "necklaces": 7710, "shift": 16, "start": 5907, "rotations": 297, "seed_kind": "greedy", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n17-greedy.track <==
111111111111111111111111111100000000000011111111100111000110011001100110011000111111111100111100000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111111111111100011000001111000000000000000000000000000000000000000000000000000000000000001111111111100000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000111111111111111111111111111100001110011001111100000001110000000011100111000000000000000000000000000000000000000000000000000000000000000000000000000001111100000000000000000000000000000000111111111111111111111111111111111111111111110000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100111000000111111111111111111111111111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110000000000000000000000000000000000011001100111110000000000000000000000111111110000001111100111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111000000000000000000000000000011100001111100000000000000111111000111000000011100110000111000000111001111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001110000001111110001100110011000001111111111111111111111111111111111111111111111111111111000111110001100111111100000000000000110000011000111100001111111110001110011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110001111000011111111111111111111111111111111111111000011111110000111111000000000000000000000000001111111111111111111111111111100000000000000011111111111111111111111111111111111001100111111111111111111111111111111111111111111111110000001110011100001111110000000011111111000000110000000000000011111111111111111111111111111111111111111111111110000110001110000000000000000000000000000000000000000000000000000111111111111111111111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100001100111100111000011111111110011100011110000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111000011111111100000000000000000000000000000000000000011100000000000000000000000000000000000111000110001110000001111111100000000000000000000000000000000000111111111110000000001100110001111000000111111110000001111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111000011100011111100000111111111111111111111111111111111111111111111111100110000000000001111111111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111000110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111100011001100110000011111111111100000000000000001111111111111100000001100000111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111110000000000001100011110000000000000000000000000000011000111111111111111111000000000000000000001111110000111100001111111000110000011111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000000000011111111111000000000000111111111111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000110011111111111110000000000000000000000000000000111111100000011111111100110011001111111000110000000000000000111111111111111111111111111111000000000011110000001111110000111100011000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000110000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111111111111111111111111111100110011110011100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111100000000001110011100001111000110011001100000000000000000111111111111111111000011110000111100001111111111111111111111111111111111111111111111110000001111111111111111111111111111111111000000000000000000000000000000001100110011000111111111111111111111111111111111111111111111111111000011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000111111111111111100000001100001100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011111111000000000000111111111111000000000000000111111111111111111111100000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111100000000000000000111111111111111111111111111001111100000000111111111110000011100000011100011000111100000000001111111111111111111111110000000111100000000000000000000111111111111111111111111111111111111100000001111111110011001111100000110001110011111000000000000000000001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111100000011001100110001110011001100111111100000000111111111111111111111110000000011111111110000001100110011001111111111111111111111111111111000000001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111100000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110001111000011110000111111111111111111111111110000000011100111000000000001111111111111111111111111111111111111111111100000000000000000000000000000000011000111001110000111100000011111111000001100011110001100110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111100000000000000000000000000000000000000000001111000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011110001100011001111000011110000000111111000000000000000110000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100001111111111111111111100000000000000000000000000000000000000011111111111111111111111111111111110000000000000000000011000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100110011111000001100111110001100000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000110000000000000000000000000000000000000000000000111110000000011100000011111000000000000000000000000000000000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000111001100110000000000000111111111111100000011111111111110000000001100110000001110000111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100110000111111100000011100111100111110000000000001111111111000000111110011001110000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000011000000000000001111111111111111111111111110000001111000011100001111111000000111001100110001100011110001100011111000110011000001111111111111111111111111000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000001111111111111111111100000000000000000000000011000011001100011111111000011111111111100000000000001111111111111111111111111111111111111111111111111111111111111111001100111000000000000000000000000001111111110011001111100000111001110000111100001111100001100000000011111111111111111111111111111111000000000000111111111111000000111100000011111001100111000011001111000001100000111111111111111111111111111111111111111111100000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111111111111111111000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100000111111111111111111110000000000000000000001111111111111111100110011001110000111001110000111111000111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000001100110000011111100001111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110000000000000000000000000000000000111111111111111111111111111000110000011111111110000000000001111111001111100000110011000000000000000000011111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110000000000000000000000000000000000000000000011111111111111111111111000000000000001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000111111100000001100000001111111110000000011111100111000110001110011110000110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000001111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111110000000000000111111111111111111111110000000000000000000000000001100001111110000000111111111111111111111111111111111111110000000000000000110001110011111000000111110000111110000011100111110000111110000000111100011110000001111110000111000000000000000000000001100111111111111111111111111111111111111111111111111111110000000000000000011110000111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000000000000000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000001111111111100000000000000000000000000000000000111111111111111111110000000000000000111111111100001111000110001110011100011000001111100111000110011000110011001111000011111100000000111111110000001100011111100000111001100111000000000000000000000000000000011111111111111111111111111111001111110011111111111111111111111111111111111111111111100000000111100000000000000000000000000000000000000000000000000000000011111111110000001111111100001100000000000000000000000000111111111111110011000110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001100001111111111111111111111111111111111111111111111111111111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100011111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111100001111000000000111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111100000000000000000000000000000000000000000000111111111111000000000000001100000111111111001100011111000011001111100000000111111111111111111111111111111111100011110000111100001111110000000000110011001111001100111111111100000000000111111111111111111111001100011111111100011000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000011111111111111111111110000000000000000000011111111111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111110000000011111000011100000000001111111111110000000111111111000011100111000111000000000001111111100000000000000001111100111100001100111000110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100000000000011100110000000111111111111111111111111111100000000000000001111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111100011111111100000111111111111111111111111111111111111110011100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000011100111000110000011111100011001111111111111111111111111111111111111111111110011001111111111111111000000000000000000000000000000000000000000000111111000000000000000111111111111111111100000000000001111000011111100000110011000111100000000000000000111111000011111100000110001110011100011000011111111100110011001100000000000000001111111111111111111111000000000000011111111111111111111000000110011111111110000000000000000001111000011100001111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111001111110011001110000111100000000000000000000000000000000011111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110000111110000000000000000000000001111111111111111000000001111110001100000111110011100011000111001100110011001100111000011100111111111111111111111111111100110000000000011100000000000000000001110011111111100000000000000011100110011001111000011000111000111000000001110011111110000111100011000000000000000000000000000000000000000000000000111000111111111110011111111111111100011000111001111111111111111100000000000000000000000000000000000011111111100000000000110011110000110011000111001111100000000000011111111111111110000000000000000111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000111111110000011001100000000000000000000000000000000000000000110011000000000000000001111111111111111111111111111111111111111111000011001110011110000001110011100011001100011110001100000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111000011001100110011111000000011111111111110000001111110000000000000111000110001111111111000000000011100000011100110011111111100000000000000001111111111110000000011111100011111110011100000000111111111111000000000001111000000000000000111000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100011111111111000000000000000011111111111111111111111111110000000000000000000011111111000001100011001100110011001100000000000111111111111111111111111111111110000000000000000000000000001111111111111000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000111111111111111110011001111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111100000111111111111111111100111111111111111111110011000001111111110000000000001111110000011000111111110000000011111110011111111111001111000001100110011001100000000011111111100110011111000000111001110000111111110000000011111111111111111111111100000000111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000011100111000011111000011001100110000000000000000000000000000000000000000000000000000011000000111111000000000000000000000000000000111000011111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000000001110011001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000111110001100000111111111111111111111111111111111111111111111111111111111111100000000000000000000011111111100110011100011000001111100111000011110000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110011111001110000000000111100000000000000000011111111100000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111100001111111000111111111111111111111111111111111111100000011110000111001111000011111000000011000001111100110011111110000011000111111000000000111100000111111110000001100110000000000000000000000000001110000111000000011001100000000000000011111100110011100011001100000011111111100001111100000011111000110001111000110001111110000000011111111000000001111110001100000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000011110001100011111100000011110000000000000000000000000000001111111111111111111100000000000000000001111111111110000000000011001110001100011100111100000000000000000000000011111111111000000000000000011111111001110000001111111111111111111111111110000000000111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000011000111001111100000110001111000011110000001111111111100110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111000110011000111001110001111111111111111111111111111111111111111111100011000000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000111111111100000000000000000000000000000000000000000000011000000111100011111001100111000000000000000000110000000001111111111111111111111111110000000000000000011111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000000000000011000000011111111111000000000000000000000000000000000000000000000000000111000000000000000000000000000000111000000110000000000000000000000000000111110011111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000001111111111111111111111111111100000110001111111111111111111111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111111111111111111100110000000000000000000000000000000000001111111111111111111111110000000000000000000000000000000000000000000001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111110000110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100011111100000001110011111100001100000000111000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000011001100011110001100110011001100110011000111100001111111111111100000000001100001111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000011001111111111111000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111000001111110001100111110000011000111111000000001111111111111111111111111111111111111111110000000000000000000011111111110011001111100000111110000011100000000001111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111110000011100001100110001110011001110001110001111000000111111000110000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100011000111001110000111100001111100000011001100111001111111111111111111111111000000000011001111111000011000011100011001100110011001100011100111001111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000111111111111000000000000001111111110011001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111100011000001111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000110000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111110000000000000000000000000000000000000000000000000000000000000000000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111110000000011111111111111111111111111111111111111111100000110011000111111110000111001100111000011110001100000111111110000000110011001110000111111000000000000000110011001100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111110000111001110000111100000000000000111111111111000000000000000000011110001100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000001111110000111001110001100011111110000001110000001111111100000011001111000000000000000000000000000000000001111111111000000011000000000000001111111111111111111111000000000000000111100000000000000011000000000111111111111111111111111111111111111111111111111111000000000000111111000011110001100011110000000011111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000000011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001110001111000110001100111100001110011100011000001111100111000000111110001111111111111111111111111111111111111111000000110000001111111111111111111100011111111111111111111111111111111100110001110011100110000001111111001110001100110001111000000000011000111100001110011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000110011000000000001110000111111000111111110000000000110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111100000000000001111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011000111111111111111111111111111110000000000000000001111111000110001111111100000000000011111110000001100000000001111111111111111110000001110000000000111111111111111111111100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000011111111111111111111111111111111111111111111111111111111111111111111111110000000110011100011000111100000000011111111110000001110011100000000000011111111111111000000011111111000000111100000011111001100111110000011111111100000000111100011000111111111111111111000000000110001111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000001111111111111111111110000000111111111111000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111111111111001100111111100000000000000000000000111111111111111111111111111111000000000000111111110000000001111111111111111111111000000000000000000000000000000000000000111111111111000001100011111100111111111000000001111110000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110001111111111111111111111111111111000000000000000000001111100110011111111111111111111111111111111000000000000111111111110011100001110000111100000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000111111000000000000011000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111110000000000000000000011111001110000000001111111111111111111000000000111111001111110001100110011000111111111110000110001110011100011001100011110000000000111111111111000000111001100110000111111111111111111111000011111000000001111111111110000000000000000000000000000000000000000000000000000111111100000000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000011111100000000000011001111001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000000000001100111000011110000111001110001111111100000000110011000000000000000000000000000000000000000000000111111111111111111000011100111000000000000000000000000000000011100110011000111100011000000000000000000000000000000011110000001111111111111111111111111111111111111111111111111111111111111000000000000011100000000000000000000000000000000000000000111100001100110011100011001110000111111000001100110011100000000000000000000000000000011111111000000001110011111000001110011001100000001110011000001111110000000011000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100000000000011001100000000000000111111111111111111000000001111111000111111111111111100000000000000001111111111111111111111111111111111111111000000000011100110011000111000000000111111100110011001111111111111111111000000111111111100000000011111100011000000000000000000000000000000000000000000000000000000000000000000000000001111111000000000000000000000000000000000000000000000000000000001110011111111111111100000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100011000000111111111111111111111111100000000000000111111111100000011001100001111001100110011100000011111111111111111000011111111111111111111111111111111111111111111111111111111100000000000000000011000000000000011001100110011000000000111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100110001111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000000000011000000000000000000011111111000000001111111001100111000011111111111111000000000000000000000000000000001111111110011100000000000001110000000000111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111110000000000000000000000000011000111111000001100011110011000000000011111110011001110000111111111111000000000000011000111110000000000011111111000001111111111111111111111111111111000000000000000000000000000000000000000000000000000000000011111000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000011000000000000000011111111000001100110001110011111111111111111111111111111111111111111111000001111111100000000000011111111111111100001111100111110000111111000011000111000000001111111110000000000000000000000001111111111111111111111111111111111111111111111001100111000000000000000000000000000000000000000001111111111111110000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000001100011111111110000000000001100110000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000000000000000000000000000000000000000000001111111100000000000011111111111111111111110000000000000111000000000000000000000000000000001110001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111110000000000000000000011000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111001111110000001110011001100111000110011000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001111111111111111111111111110000111111111111111111111111111111100000000000000001111111111111111111111111111111111110000000000000011111111111111001111100000000000011111111110000111001110000011111000011100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100000011111001110000000000000000000000000000000000000000000000000000000111111111111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000111100001110011001110000000111111111110000011000000000000000000011111111111111110011001100110011001110000000000000011111100001111100000110011000111001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111000000000000001110011000000111110011111100111111111111111111111111111111111111111111111111111111111111111111111111111111100000011100011111000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011001100110011001100110011100011000001111110000000011111100001111110000001110011111000000000001111000000111111110011111111111111111111111110011111000000000000000110011000111001111100000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100111000000111110011001100000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111001111100000000111110001111001100111111111000000110011100000001100001111111000000000000000000000000001110000000111100011100000011111111110000000000001111100111000000111100111111100000110011001100011111100000000111111111111000000000110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111000000000000000000000000111111111111111111111111111111000001111100001100000000000001111100110011000011110000000000001111111111111000011111100000000111111100000000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110001100110001110011100001111000011110000111111000000111001111111111111111111111111111110000000000000000000000000000000000000000000000111111100000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000111111111111000000001111111111111100111111111111100000000000000000000001111000000001111111111111111110000000000000000000000000000000000000000000000000000000000000001100011100011110000111100000011111111000000111001111100000110011000001111111100000000111100001110011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100001111111000000000000000000000000000000000000000000000000001100001111111111100011111111111111111111100000000000001111110000000000000000000000110000000000000000000000011111000000000000000000110011001100111111110011100000000011111111111111111111111111111111111111111111111111111000000000000000001100000000000000000000111111111111111110011001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111100110011111000000001111100111000000000011111111111100000011100111111100000111111110000000000000000000000000000000000000000000000000000000000011100110000001111100011000000000000000000011111111111000001110000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100000000000000111110000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000011100111000011110000000000000000001110000000000000000000000000000001110011001111111111111111111111111111000011110000111111111100000000000011111100000000011000011100011110001100000001111111100000110011001111111001100000000000011111100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111111100110001100011111100000111100110000011111001100110011100000111111000001111000011110001100110001110011111111111000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000011000000000001111110000111100000000000001111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000111001110000011110011000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011100111000011111100000000111111100011111000011111100000000000000001111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100000000000000000000000000000000000000000000000111100001100000000001111110001111111111111000000000000000000000000000000000000000000000011111111111111111111111111111000000000000011111111111000001100011000011111111000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100001111100000000111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000110001111100001111111111111111111111111111111111111111111111111111111111111111111111111111000000011110001100000000000000000000000000110011000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111000011111111111100000000000000000000000000000000000111100001111111111111111111111111111111111111111111001100000000000000000000000000000000000000000000011111111111111111110000000000000000111111111111111111100000000011111100011000000000111111111001100111100001111000011001110001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000000000000000000000000000000000000000000000000000000000000000000001111111111111110000111001111111110000000011000000000111111111100111000001111000110001111111111111100000000111111111111000000000000000000000000000000011111111110000011000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111111111111111111111111111111100001110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000111111000000000110000000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000001110000011110011111111111111111111111100000000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110011100001110011001100110011100000011111111111100111110000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000000011111001100111110000011111100000000000000011110001100011100110000000000000000000000000000000000000000000000011111111111111111111000111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011110000111001110000000000000000000000000000111000000000000000000111100000000000000000000000000000000011110000011111100000001111000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110001110011001100111110000011001100110001110011100001111110000000011111100011111111111100111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111110001111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000111111111000001111111111110001100110011000000000111111111100001111000000000000111111111111111111111111111111111111100000000000000000000000000000000000011100110011001111111111100110000000111110000111100011000000000000001111000110001111111110000000000000000000110000110000000000111111111111111100000000001110011100011001100110011000111100011000111001111100000000111111111111000000001111001111111111111111111100000000000000001111111111111111110000000000001111100001111111000001100110011000000011111100000000000111100001100110011111111000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111110000000000011001100011100111110000011000111100011001100110001110011001110000000000111111111111000000000111100001100110011000000000000000000111100000000000001110011111110011111111111111000000111001100110011111000000001111111110011100000000000000011111111111100000011111111100001111111100111000110001111111111000000000110001111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000001111111000011000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000011111111111111111110000011100110011111110000111111111111111111111111111111111111111111111111111111111111111100110001110011111111111000000011111110000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000001111000001111111111000000000000000011111111111111111111110000000011111111000000000000000000000000000000011111111111111111111111111111111111111111110011001100111000000001110011111000001111111111000000000000000000011111111111111111111111110000000000000000000000011111111111111111111111111111111111100000000000000000000000000111110011100000011111111111111111111111111111111111000001111000111100000000000000000000000000000000000000000000000000000000011111111111111111111000000000000000000011000000000000000111111110000000000000000000000000000000011100111110000000000001111111111111111111110000000000001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111110011111111111111111111111111111111111111111111111110000000000000000000000000000000011111111110000000000000000000111000011111111000000001111110011000011110011001100111000000111100011000001110001110011100111000011110001100110011000111111000000111001111000000000000000001111110001100000000000000000000000000000000000001110011100011001100111100000000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000111000000000000000111111111111111111111111111111111111111111111110000001111110001100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000011001100000011111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000011111111100011000001111000001100110000011111111000001111000000000000111111110000000011100110011001100111111111111110000000001100000011000111111111111111111111111111111111111111111111111111111111111111111111111111111100000110000000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110000111111100000011110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000001110011100011000111111111111111111110000000000000000000000000000000000000001100011111100000110011001100011111111111111111111111000000000000000000000000111111111111111111111111111111110011001110000111001110000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001100110000111110011100000000000000000011111100001111111111111111111111111111111111110000000000000000000000111100000011111111111111111111111111111111111111111000000000000000001100011100110011111111100111000110001110001111000110001111100011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000000001111111111111111110001100000111110011100000000000000000000011111111111110000001111000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111001100111110000000000000000000000011111111111110000000001111111111111111111111111100000000011111111111111111111111111111111111111111111111111111111111111111111111000000000000011100000000000000000000000000000000111001100111111111111110000000000000000000000000011001110001100110011000001111111111110000000000001111111100000000111111110000011001100000111110011001100110011001100110011001111100000110011000111001111111000110000000000000000011111111111000011111111001111100000000011111111111110000000000000000000000000000000000000000000000000000001100011111100000000000011110000111111000011111110000001111111110000001111000011110000001111110000111100001110011100011001100000000000111111111111111111111111111111111111111000110011000111110000000011111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000001100111100001111111111111111111111111111111110000000000000000001100000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111100110011111111111111110000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000001100000001110000011111100000000000000111000000000000011111111100110011000000111110000000000000000000000000000000000000011111111000001100110001110011001100001111100011111111111111111001100111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111000111111111111000000000000000000001111000011111111111111111111111111111111111111111111111111111111110000000000000000001111100110011001110000111100001110011001111000000011111111001100111111000000000000000000000000011110000000001111111111111111111111111111111111111111111111111111111100001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111110000111000110001111000001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000110000000000000000000000000001111100110000011110001111111111111111111100000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111001111100000000111111111000000000001100011111111110000000000001111100111000110001100000011111110000000000000000111100110000011111111111111110000000000000000000000000000000001111111111111111110000111001111111111100000001111100011000000000000000000000000011111111111000011000111111000000111111111111111111000011111100000011100110000111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000001110000111001110011111111111000111100011100000000000000000000111111111111111110000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100000000000011111100001111100001111100011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000000000000000000000000000000111111111111111111111111110000000000001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100000011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111000011111111111111111001110000001111110001100000000000000000110000011000001111111111111100011000000001111111100110011100000111111111111111111111111111111111100111111111111110000000000000000000000000011100110011001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000000110000111000110000011111111111111100000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100001111111111111111111111111111111000000001111111000011110000001110011000000111110000000111111001111111111111111111100000000000000000000111111111100000000000000000000000000000000000000000000000000111001100111000000000000000000111111111111111111110000000001100000111111111110000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000000000000110011000001111111100000011110000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110011001111100000000000011111111111111111111111111111111111111111110000000000000000000000000110001111000110000011111100001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000110000000000000000000000000001110001111111111000000001111100001111001110000001111100110011000000011111111111111111100000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111100000000011001111100000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111100000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001110011100001111000000011111100001111000111000011111100011000111111000000001110000011110000001111111000011111100000000000000000000000000000000011111001110000111111111111100111100000000000000011100110011100000111100111110000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000011000000001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000000000011111111110000110000000000111111111111110000000000111100000000110011111111111111111100001100110001111000110001111111100011100111000011110000001111111111000000110001111000000001111111111111111111111111000110011001100000000000111111111100000001111111111111111111111111111111111111111111111111111111111000001111111111111111110000111100001110011100000011111100110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111100000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000011111111111111100000000000000000111100000000000000000011111111111111111001100110001111000011111100000001111001110001100110000011110011001111111001111110000000000000000000011111111100110011111111111111111111111111111000000111111111111100000000000000111111111110000001100110000110000111110000000011111111000001100110000000000000000000000000000000001111111111111111111111111111111110011000000110000011100000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000001100000000000000000000000001111111111111111110001111000011111111111000111111111111000000011000000111111111000001100000000000000000000111111111111111110011111111111111111111111111111111111111111111111111111111001111111000000111111111111111111110000011111111111111111111111111111111111111111111111111111111111111111111111111100000001111111111111000000000000000000000000000000000000011001100111000110001110000011111111111111111111111111111000000000000000000000000000000111100000011111111111100000000000000000001111111110011100001111111111111111111111111111111111111111111111111000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111111111111110011001111100000110001111000011111111000110011100001110011100011000001111111111111111111111000000001111111000000000011111111111111111111111111111111111111111111111111100000000000000000000000001111000000000000000000001110001110011111111111111111000000000000111111111111111111111111111100000000000000001111001111110000111100011000000000000000000000011001110000001111100110000000000000000000000000000000000000000000000000000000000000000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111000000000000000000000000000000000000000000000000000000000000000111100011000111111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100111111100000000000011111111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000001111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011001100011100111000000000000000000011110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111110000000000011111100000000000000000000000000000000000000000000000000000000000000000111111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000110001111111111111111111111111111111111111111111111111111111111111110011001100000000000000000000000000000000000000000000000000000001111110000111111111000011110000001111111111111111110000000000000000000000000000000000110001100001111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111000000000000000000000000000000000000000000000000000000000000000001111111111110000110000000000000001111111111111111000000000000110011111111111111111111111000000000000011111100000000000111111111110000000000110011100011100110011001111111111111111111111111111110000000011111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001110011001110001100000000011111111111111111111111111111111110000011000111111000000111001110000110011000111100001111000011111111111001110000111100001111000000000000011111111111111111111111111111111111000001111000001100011110011110000000111100110000000000000000011111111111111111100000000000000000000000000001111110000011111001110001100011110000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000111110000111001100001111100000000000000000000000000000000000000000000000000001111111100000000111111000011100111000110011001100011110000111100011001100011111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111110000000111110000110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111100111111111111111111001100110011100000000000000000011111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111110001110001100110000000001111111111000000000000000000000000000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111000111111111000110011100000000111111100111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111110000111111000001100111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000011000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001110011111111111111111111111111111111111111111111111111111000000111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000011001111111111111111111111110000000000000000000000000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111100110011000111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000011110011110000000000011100001111000110001111111111000000000000000000001111111111111100011000111001111111000110011000111110000111110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111110000001111110000000000011111111000000000000000000000000000000000000000000001111110000001111000000111111111111000001100011111111110000111111111111111111111111111111000000000000000000000111001111111111111111111100111000011100111110000000011111111000000111111000000011001110000111000000000000000000000000000000011110001100011110001100110000000000000000000000000000000000000000000000000000000011100111100110000000000000000000000000000000000000000000000000000000000000000000000000001111111111001111111111111111111111111110001110001100000110001111111111100000000011000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100110011001111001111111111111111000000110001111000111100110011111111110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111001100111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111000000000000000000000000000000000110000000000000000000001111111111111111111111111111111111111111111111000000000000000000011100011000111100011000000000000000000000000000001100111000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111000000000000000111111111111111111111111111111111111111111111111111111111111111111111000000011100000000000000000000000000000000000000001111100111000011110001100110000011100000011110000000000000000000000000011111111111111111000011110000111111111111111001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000011111111000011000110011001100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000001100000001111110000000000000000000000011111111111111111111111111110000111111000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000111000011100110011110011111100000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100011000111000000000000000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111000000000000000011111111111110000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111100111111111100000000000000000000111100011110000000011000111001110000111001100111000000001111111100000011111111111111111000000000000000011111111111111100000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111110000110000110000000000000000000000001111111100011000111100011100001111000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111111111111111111110000000001111111111111000000000000000000000000000000000000000001111111111111111111110000001111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000001110011111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000000000000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000011000001111111111111111100000000111111110000011000111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000000000000110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110000011111110011111111111111111111111111111111111110000111100001111000110001100001100000000000000111111111111100111000111111111111111111111111111111111111111111111111110000000000000000000011111111100000000000000000000111111111111111001110000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111100000000000000000000111111000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011001100111000001111111111111111111111111111111110011001111111111111100001111111100000000000000000001111111111111111111111100110011111111111110011001100000001110011001110000111001100110011100000000000000000011111111111110001110011001100111000000000000000000000000000000000000000000000011111111111110011001100000111111111100000000011000110000000111111111111111111111110000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111000000000000000011111100001111111111111111111111100111000000011000001111110000011111110001100000111111000000000000000011111000000011111111000000111000110001110011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000000001100011001100011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111100000000000011111110011111111100110000000000000111111111110000000000001111111111111111111111110000000000000000000000000000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000001110001100110011000001111111111110000000000000000111111111111111110011001111100000000000011111111100110011111111111000000111001110000000000110001111111111111110000000000000000000000000000000000000000000000000000000000111110011000000000000000000000000001111111111111111100011110000111001110011000110001110000000000000000000000000000000111111000110000011111111111111111111111111111111111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000001111111111111110011111111111111111110011001100111000011111111111111111111110000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111100000000000000001110011111111110000000000000000000000000000000000000000000000000000000000000000000000000011111000110000000000000000000000000000000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100001100111100001110011100001110011100011000001111100111000000111111000110011001100110011000001100011110001111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111111111111111111111000000000000000000000000000000000000000111111100110011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100111111111111100000000011110001100000111111000110000111111111111000000000011100000111111100001111111000001111100000000111000111111111111111111110000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000001111111111110011000011000000111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111000000000011000001111000110001111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000011100111000000000000000000000111111111111111111111110000000111110011111111000000000000000000001111111111111111111111110000000000000000000000001111111111111111111111111111111111111111000000000000000000000111100001100111111111100000000000000000000000000000000000000000000000011100001111100111111100000000111100011000000000000000001111111100110011001111111110000000000111001110001100111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001100111111111111111111111111111000111001100000000000001100111111000000111111000000000000000000000000000000000011111111000001100110000000000000000000000000000000000000000000001111111111111111110000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111000110011000110011100001110011111111100000000000000000000000000000000000000000000000000000000000000011001100110000000000011100110011000000000000000000000000000011111111111111111111110000000000000000000000000000000001111111001111111111111111111111111111111110000000000000000000000111111100000000000000011111000000000011111100000000001110011111111110000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111000000000011111110011100011001100011100111000011111111110000000000000000111111111001110000001111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111100011000000111100000000000001100011111100110011001110000000000111111000000000011111111111111111111111111000000000000000111110011110000110000110000000000000000011111111111111111111110000000011100111000000111110011100000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001110000111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000111111111111111111000111111111111111111111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000111000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000111111111111111111111111111111111111111000001110000000000000011001100011111110000000000000001110000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000001111111111111111111111111111111111111111111001111111111111110000011000111100011000111111111111111111111111111111111111111111111100000000000000011000001111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000111111111111111000000000000000001111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000000000000000000111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100111001100111000110000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111110000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000110000111110000000000000000000011111111111100000000000000000011111100000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111110000000110001111111000000001111100001100011110001100011110001100011110000000110001111000011100111000011110000111001110001100000111111000000001111110000000000000000110011001110001100001111000000000000111000000000011111000111110000000000000000000000001111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000011111001100111000011100110011100011000001111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111001111100000000000000111111111001110001100110001110000000011100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011001100000111111000000011110000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000011111111000000000110011001111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111000011100111111111111111111100000000000000000110000110000000111111111111000000000001111001110001100110001111100110011100001111110000001110011000001100110011111111111110000000000000000000000000000000000111111110000000000000000000000000000000000001111111111111000000000000000011111111110000001111110001100011110000000011111111000001100011111110000000000000000000000000000000000000000000000000000000000000000000000000110011001110000000000000000000000000111111111111111100000000000000000000011111111111111000000000000000000000000000000000000000000000000000000000111111111111111100000000000011111100011000000000000011111111111111111111000000000011110001100011100110011100011001100110011000111100110011001110000000000000000000000000000011111100000001111000000000000000000000011000001111000000000000000000000001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001110000111111111111111110000000011111111100000000001111000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111001100111111111111111111111111111111111111000001100000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110000001111111111111111111111111111111111111111100000000000001111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000000111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000011111111110001100011100111000000000000000000111111111000000011100111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000111111111000011111110000011001100000001111100110011111000000000000111111111111111100000000000011110000000000001111001100000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111100111111000000001100000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000000001111000110011000000000000011111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011111000000111001111111111111111111111111111111111111111110000000000000000011111111111111111100000000111111111111100011000011001111000000111100000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000111000011111000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000000000000000000000000000000000000000011100111001111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011111111111110000011111111111110011100000011111111111100000110011001100111000000000000000001100110011001110001100011100000011111110000000000000000000000000000000000000111000000011111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000001110011001111111111111000011100110001111001100000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000111110011111111111111111111111111111111111111100000000000000111100000011111001100110001111000111111111111000000000000000011111111110001100011110001100011110011111111111111111111111111111111000000110011110000111111111111111100000000000011111110000111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001100011100111000000111100000000000000000000000000000000000000000000000000000001111111110000001100000011111111111111111111111111110000000000000000000011001111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011111110000000000000000000000111111111111111110000000000000011000001111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111000000111111111111111111111111111111111111111111111111111000110001111000011100111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001110000111001110000111100011001111111100000001111111111111111111111111111111111111111111111111111111111111111100000111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100000000001111111100000000000001111111111111100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100001111000011111100000011100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000001111111100111100001111000000000000111000000011111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000011000000011111111111111111111100000000110011001100011111000000011100001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001100110000000000000111111111111111111000011110001100110000000000000000000000000000000000000000000000000000001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000000000000001100110000011111001110001100110011111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100011100111000110011111111000000000000000000000000001111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000001100110000011111100011001100110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001110001100110011111000000000111111111111111111110000000000001111100001111111111111111100000000000000000011000000000000001111111111111111111100001111000011100000000000000000000000000111111111111111111111111000000000000000000000000001111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000000011111111100111000011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110001100001110001111110000000000000000000000000000000000000000000000000000000000000000000000000000000001100001111111111111111111111111111111000011100001111111111110000000000111100000011111111000011111111111100000000000011111111111111111111111111110000000000000000000000001100110001111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111000011100011001100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011001100011100111111111111100000000000000000000000000000000000000000000000000000000000000111111111111111000011111111111111111111111111111111111111000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000000111111100000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111100000000000000000000000000000000000000011111111000000000000000000000000111111100000000000111111111000001100110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011111111111111111111111111111100000001111111111111111110000111111111111110000011000000000011111111111111111001111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111111111110000011000011100011000111111000000111001100110011100011000000011111111110000111111000011110001100110001111111111110000000000000000000000000000000111000000111111111111111111111111111111111111110000000011100000000001111100000000000000000011111111111111111111111111111111111111111111111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000001111111000110011000001111111111110000000000111001111110001100110000011111100000111000000000000001111100001111000110000000110001110011100011001100000000000000000111111111111111111110000111000001111001100000111110011001100111000000111111100000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000110001111000001110011111100000011100111100011111111110000000000000000000000000000000000000000000000000000011111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111111000000000000011110000000000000000000000011111111111111111111111111111111111111110000111000000111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000111111111111111111100000000111100001111100011110001100000000000001100111111100000000000000000000000000000000000011110000001111100000011111111111111111111111111111110000111110000000000001111110000111111000000001111110000111001110001100011111111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000001100000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111100000011000111001100001111111111111000011111100000000111111111111000000000001111111000001100110001110011001111111111110000000000000000000011000001111110001100110001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000000111110011100000011111111000000000110000000000000000000000000001111111000011110000111110000111100001111111111001110000000000000000001111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000000000000000000000111001100110011001111100000111111001100000011000111111111100000001111000000111111110001100110011000000011111001111001100111000110011000111001111111111111111111111111111111110000000000011111111111111111111111110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000111111110000000000000000000000001111111111111111110000000000000000111100001110011000000000000000011111111111111111111111100000000000000000000000011111110000111000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111100000000000000000000000000000000000000000000000000000000000000001111000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000011001111100000000001100111111111111111000000000000000000011111111111111111111111111111111111111111100001111000110000111000011100110011100000000000001111111111110000000000000000000000000001111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000001111100111111111000000000000000000000011111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111110000000000000000000000000011111100111111111111111111111111100000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011110000001111111111111111111111111100000000001111000011100111000000000000001111111100000110011000001111100111000000111110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000011000000000000000000000011111111111111100001100111110000000000111111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111111111111111111111111111111111110000000000000000001100000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111000111111111111111111111000000000000000000000000000000000000000011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111000001100011111111110000000011100111110000001111111100000000000000000011111111100000111111111111111111111111110000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111000000001111110000111001100110000111111111110000000000000000011000111111111111111111111111111111111110000000000001111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000111110011100001111000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011111001111111111111111111111111111111111111111111100000000000000000110000000111111111110000001100011111111111111111100011111111111110000111001111110000000000000000000000111111111111111111111111111110001111111111110000011111000000000000111111100011001110001100000000011111111100111111111111111100000000011001100011100111111111000000111110000000000000000000000001111111111111111001100110011100000011111000000001111110000111100001110000111100001111111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100001111111111111111111110000000000000000110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111100000000000000000000000000000111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000011111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000001111000000000110001111111111111111111111111111111111111000000000000000000000000111111100000111100111000001111000000001111111100000000000011111111111111111111100001111000000000000000000000000000000000000000000000011111111111111111111111111111111111110000110011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001110000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000001100110001111111111111100000000000110011111111111111111111111111111111111111111111000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111100011000000000000000000000000000001111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111110000000011111111110000111001110000000000000000000011111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000001100000000000000000000000000000000111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000011110000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000111111110000000001100000011110000111000111111111111100111100000110011000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000001100000000000000111111110000000110000011110000111111110000000011111100011111111111111111111111111111111111111111111111111111111111111111111111111111111100110000011111100001111111111000000000011100111000011111111110000000000001110011111001111110000000000000000000000000000000000000000000000000000000110001111111111100110001110011100001111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111001100111111111111111111111100000000000000000000110011000000000000000000000000000000000000000000011111111111111111111111111111111111100000011111100011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000001111110000000011111111000001100000001111111111111111111111111111111111111111111111111111110000000000111111110000000000000000000000000000000000111111111111111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111001100111111111111111111110000000000000001100110000000000000000000000000000000001111111111111111111111111111111000011100000011111100001110000000000110011111100111111000011111111000000001111111100000000000011111111111100000110001111111111111111111111111000000001100110011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111000110001110000111100000011110001100011100011100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000110011000000000111111111111111111111111110000000000000011111110000000011110001100000001111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001110011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111110000000111111111111111111111111111111111111111111111111111111111111111111111111111100000000000001111000001111110000111100011000001111100000000000000000000000000000000000011111100000001111100000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111111111111001100011111111001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011111111111111111111110000000000000001110000000011111111110000000000000000000000000111100000110000011111000000000001111111111111111001100110011100000000001111111110000110011111000000000011111111111111111111111111111111111111111111111111111111111111110000000000000011111100000000000000000000000000000000000000000000000000000000001111000110001111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011000000110000000000000000000001111111111000110000011111111111100000000001100111100011000000000000001111111111111001110000001111111111110000000000110011111111111111111111000110000000011111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100011110000000000000000001111111110011001100000111111111111111111111111111110000110011100000000000001110011100011111100000000000111111111111111111111110011000111111000000000000000000000000000000000000000000000000000000000000000000111001100011100111000000111111110000001111111111111000000111111111111111110011111111100000000000000000000000000000000011000000011001100000111100011111000000011111110011100011001100110011000000000000000000000000000000000000000000000000000000011111111111111111111111100000000000000001111111110011000011111110011111000000111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111110000000000000000000000000011111111111111111111111111111111111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001100000000000111111111111000011111100000011100111000011100011001100110000111111000110001110011100001111110000011000000000011111111111111111110011100001111111100000110011001111111111111111111111111111111111111111111110001100111001110000001111111111111111000000000000000000001111111111110000000011111000000000000000000000000000000000000011000111100011000001111100000001100011100111000000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000110001111000110001111000110001111110000000000000000111111000011100111000000000011111111000011111111111100000000000000000001111111111111111111111111111111111111110000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100110001111000011110011100001110011111110011001100000011

==> anc/codes/n19-brgc.heads <==
0
248346
496692
220752
469098
193158
441504
165564
413910
137970
386316
110376
358722
82782
331128
55188
303534
27594
275940


==> anc/codes/n19-brgc.json <==
{"n": 19, "period": 524286, "necklaces": 27594, "shift": 2, "start": 77307, "rotations": 1118, "seed_kind": "brgc", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n19-brgc.track <==
111111000011111111111111110000111111111111111111111111110000111111111111111111111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011111111111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111111100001111000011110000111100000000111100001111000011110000111111110000111100001111000000001111000011110000111111110000111100001111000011110000111100001111000011111111111100001111000011110000111100001111000011110000111111110000111100001111000000001111000011110000111111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111000011111111111111111111100000000000000001110011001111100001111000011110000111111111111111110000111111111000011110000011110000111000011111111100001111001111111111111100000001111111111111111000011110000111111111111111111111111111111111111111111111111111111100000000000000001111111100000000000000001111111111111111111111110000000011111111111111111111111100000000000000001111111111000000000000000011111111111111111111111100000000000000000000000000000000000000001111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111100110001111000011110000011110000111100000011110000111100001111000011110000111100001111001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011110011001100110011001100110011001100110011001100110011001100110000000000000000000111111111111111111111111100110011001100110011001100110011000110011001100110011001100110011001100110011001100110011001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001111111111110000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100000000000000000000001111111111111111100000000000000001111111111111111000000000000111111111111111111110000000000001111111111111111000000000000000011111111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111110000000011111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111001100110001100110000011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111000000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000011111111111111000000001111111111111111000000000000000000000111111111111111111111111111111100000000000110000000001111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111110000111111110000000011111111100000000111111110000111111110000000011111111000000000000111111110000000011111111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000111111111111111111111000000000000000011111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111000011111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111110000000011111111111100001111111111110000111111111100001111111111110000111111111111000000000000011110000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111110000000000000000000000000000111111111111111111111111111100000000000000000000000011111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111100000000000000000000000000000000000000111111111111111111111111111111111111111100000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000011111111000000001111111100000000111111110000000011111111100000000011111111000000001111110000000011111111000000001111111111111111000000001111111100000000111111110000000011111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100001111111111110000000000000000111111111111111111111111000000000000111111111111000011111111111100000000111111111111111100000000011111111111100001111111111110000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001100110011001100110011000000000000000001111111111111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110000000000000000000000111111111111111111111111111111100000000000011111111111100000000111111111111000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000111111111111111100000000000011111111111111111111111110000000000001111111111111111000000000000111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000111111111111111111111111111100000000000011111111111111111100000000000011110000111111111111111111111110000000000000111111111111111100000000000011110000000000001111111111111111000000000000111111111111111100000000011111111111111110000000000001111111111111111000000000000011111111111111111111111111110000000000001111111111111111000000000000111111111111111100000000000011111111111111110000000000001111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011111100000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000000000111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000000011111111000000111000000000111111110000000000011111111000000001111111110000000011111111110000000011111111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011111111111111111111111111111111111111111111000000000000000000001100000000000000000000111111111111111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000110000000000000000000001111111111111111111100000000000000000000000000000000000000000111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000001111111111111111111111111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111110000000000001111111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100110011001100000000000000000011110000000000000000111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000001111111100001111111111110000000000001111111111111111000000001111111111111111000000000000111111111111111100000000001111111111111111000000000000000011111111111111111111111111111111111111111111000000000000001100110011001100110011000011111000111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000011111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011001100110011000111001100110011001100110011000000000000000000000000000000000000000000000001111111111111111000011111111000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111111111111111110000000011111111111111110000000000001111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111000001111000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000001111111110000000011111111000000001111111111111111000000111110011111111111110000111111110000000011111111000011111111000000001111111100001111111100000000111111111111111111111100001111111100000000111111110000000000000011111111000000001111111111111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000111111110000000011111111000000000001111111100001111111100111111110000000011111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000001111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000000011111111000000001111111100000000111111110000000011111111000011110000111100001111000011110000111100001111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011111111111001100110011001100110011001110011001100110011001100110000001110011001100110011001100110011001111111111111111100000000000011111111111100001111111111110000000011111111111100000000111111111111000011111111000011111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111110000111111111111111100000000111111111111111100000111111111111000000000000011001100110011001100110011000110011001100110011000110011001100011001100111110011001111111001100110000111001100110000111000110011001100110011001100110011001100011100111111111111111111111111110000111111110000111111111111000011110000111111111111000011111111000011111111000011110000111111110000111111110000111111111111000011111100001111111111110000111111111111111111111111111111111111111111111111111111111111111111000000000000000000001111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000111111111111111111111111111111111111111110000000000000000000111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111000000000000000000000000000000001111111111000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000001111111111111111111111111111111100000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111110000000000000000000000111111111111111111111111111111110000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000000111111111111111100000000111100000000111111111111000000001111111100000000111111110000000011001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000001111111111111100000000111111111110000111100001111000011110000111100001111111100001111000000001111000011111111000011110000111100001111000011110000111100000000111100001111000011110000111100001111000011111111000011110000111100001111000001111000001111000011110000111100000110001111000011110000111100001111000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000011111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000111111111111111100000000111111111111111100000000000011111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000111111110000111100001111000000000111100001111111110000001111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000011111111111111111100000000000000000000000000000111111111111111100000000000011111111111111110000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001111111110000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110001111110000110000111100001111000011110000111100001111111111111111100001111000011111001111000011110000111111110000001111000011110000000011110000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000000111111111111000000001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000111111111111111111111111111111111111111111111111111100000000000000000000000000000111111111111111111111111111100000000000000000000000011111111111111111111111111110000000000000000111111111111111111111111111100000000000000000011111111111111111111111111110011001100110011001100110011001100110011001100110011001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000000000000000000000000011111111111111111111111111111111111111111111000000000011111111111100000111100001111111111111111100001111111111110000111111111111111100001110000110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000001111111111111110000111111110000111111111111111111000000000000000000001111111111111111110000000000000000000110001111000011110000111100001111000011111110000111111111000011110000111111110000000011111111000000001111110000000011111111000000001111111100001111111100000000011111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000001111111100001111111100000000111111110000111111110000000011111111000011111111000000001111111111111111000000001111111110000111111110000000011111111000011111111000000001111111100001111111110000000011111111111100000000000011111111111111111111111111000000000000111111111111000011111111111100000000000000000011111111111111110000000000001111111111111111000000000000111111111111111111111111111111000000000111111111111111111111111111111111000110011001100110011001100110011001100110011001100110011001100110011001100110000110011001100110011001100111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000111111111111111100000000000001111111111100000001111111111111111100000011110000000011111111111111111000000011111111111111111111111111111111000000001111111100000000001100111111000011111111100000000111111111000000000001111111100000000011111111000000001111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111110000000000000000000111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000111111110000000011111111000011110000111100001111111100001111111100001111111100001111111100000000111111110000111100001111111111110000011110000111111110000000011111111000000001111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111111111000000111111111111111111000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111111100000000000000000000000000000000000011111111111111111111111111111000000000001111111111111111111111111111100000111111111111111111111111000000000000001111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000011000011111111001111111100001111111100000000000111111110000111111110000111111110000111100001111111100001111111100000000000000000000000000000000000000000000000000000111100001111000011110000111100001111000011110000111111110000111110000111100001111000011111111000011110000111100001111000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111100001111111100001111000011111111000011110000111111110000111100000011110000111111110000000000001111001111000001111000001111111100001111000011110000111111110000000011111111000011110000111100001111111100001111000011110000111100000111100001111000011111111000011110000111100001111111110000111100001111111100001111000011111111000011110000111100001111111100001111000011110000111111110000111100001111000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000001111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001110011100110011001100110011001100110011110000000000000000000000000000000000000000000000111111111111111100000000000011111111111111111000000000000111111111111111100000000000011111111111111111111111111110000000000001111111111111111111111111111111110000000000001111111111111111000000001111111111111111000000000000111111111111111100000000000011111111111111110000000000001111111100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011100110011001100111100011001100110011001100111001100110011001100001100110011001100110011001100110011001100000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111110000000000000011111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111111111110000111100001111111111110000000011111111111100000000001111111111110000000011111111111100001111000011111111111100000000111111111111111111111100000000000011111111111111110000000000001111111111111111111100000000000011111111111100000000111111111111000000001111111111110000000011111111111100000000000011111111000000000000001111100000000000000111111111111000000001111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000011110000111100001111000011110000111111111100000000000011111111111100000000000011111111111100000000111111110000000011111111111100001111111111110000000011111111111100000000000011111111111111111111000000000000111111111111000000000000001111111111110000000000000000000000001111111111110000000001111111111110000000000001111111111110000000000001111111111110000111111110000000011111111000011111111000000111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000000011111111111100001111111100000011111111100001111000011111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000001111111111111111111111110000001100110011001100110011001100110011001100110001111000011111111000011110000111100001111000011110000111100001111111100001111000011110000111111000000001111111100001111111111110000111111110000111111111111111100001111111100001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111000011110000111100000000111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111100001111100001111000011110000111100001111000011111111000011110000000001111000000000000001111000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100001111111100001111111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000001111111100000000000000110011001100110011001100110011000110011001100110011001100110011001100110011001100111000110000111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001110011001100110011001100110011001100110011110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111000110011001100110011000011001100110011001100110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000011001100110011001100110011001100110011001100110011001100111111111111111111111111111111111111111111111111111111110000000000000000001111000000000000000011111111111111111111111100001111111111111111111111111000000000000000011111111111111111111111111111111111111110000000000000000111111111111111111111111000011111111111111111111111111111111000011111111111111111111111100000000000000001111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110000111111110000111111110000000011111111000011110000111111110000111100001111111100000000111100000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111000001111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011001100110011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111001100110011001100110011111111111111111111111111111111111111111111111111111110000000000001111111111111111000011111111000011111111111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111100000000111111110000000011111111000000001111111110000000011111110000000011111111111111100000000000000111111110000000011111111110000000011111111000000001111111100000000111111110000000011111111000000001111110000000011111111000000001111111100000000110000000011111100000000111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111111100000000111111110000000011111111000000111111110000000011111111111111000000001111111100000000000011111111000000001111111100000000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111100000000111111110000000011111111000000001111111100000000111111111111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111110000000000000000111111111111111100000000000001111111111111100000000000001111111111111111000000000000000011111111111111111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000000001111111100000111111111111000000000000111111110000000111000000000000000000000000000000000000000000000111111111111111111111111111100000000000000000000011111111000011110000111100001111111100001111000011110000111100001111000011110000111111110000111100001111000011111111000011110000111100111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000111111111111111111111111111111111111000000000000011111111111111111111000000001111100000000000001111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100001111111100001111111100000000000000000111100001111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111111111110000000000000011110000111110000111100001111000011110000111111110000111100001111000011111111111111111111111000000000000000011111111111111111111111100000000111111110000000011111111111111111111111100000000000000001111111111111111111111111111111111111111000000000000000000000001111111111111111100000000000011111111111111110000000000000000111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111100001111111100001111000011111111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011111111000011111111000011111111000000000111111110000111111110000000011111111000011111111000000001111111111111111000000001111111100001111111100000000111111110000000011111111000011111111000000001111111111000000001111111100001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000011111111111111110000000000001111111111111111000000001111111111111111111110000000011111111111111111100001111111111110000111111111111111100000000000011111111111111110000000011111111111111110000000000001111111111111111111111111111111100000000001111111111111111000000000011100001100110011001100011001100011001100110011001100110011001100110011001100110011001100000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111000000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000000000111111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000001111111110000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000110011001100110011001110001111100001111000011111111000011111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001100110011001100110011001100110011001100110011001100110011001100111111000011110000111111110000111111110000011111111100001111111100001111111100001111111100000000111111110000111111111111110000111100001111000011111111000011110000111100001111111100001111000011110000111100001111111111100001111000011111111000011111100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100001111000011110000111111111000011110000111111000011110000111100000111111111111110000111110000111100001110000111111110000011111111111100110011001100110011001100011000111100110011001100110001100110011001100001110011000110011001110011001100110011001100110011001100111100110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111111100001111000000000111111111111100000011111111000000001111111100000000111111111111111111111111111111111111111111000000000000000000000000000001111111111111111111111111111111111111111100000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000111111111111111111111111111111111111111111111000000000000000000000000001111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111111111111100000000000000000011111111000000001111111111110000000011111111000011111111000000001111111111111111111111111111000000001111111100001111111111111111111111000000111111110000111111110000000001111111110000111111110000000011111100000000111111000000001111111100001111111100000000111111110000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000011111111111111110000000000001111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111000000000000000011111111111111110000000000000000111111111111111100001111111111111111000000000000000011111000000001111111100001111111100000000111111110000000011111111000000001111111100000000110011111110000000001111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111100000000000000000000000000000000000011111111111111111111111111111111110000000000000000000000000000011111111111111111111100011111111111111111111111111100000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000111110000000000000000000000000000001111100001111000011110000111111110000111110000111100001111111100001111000011110000111111110000111100001111111100001111000011111111000011110000111100001111000001111000011111111000011110000111100001111000011110000111100001111111100001111000011110000111111110000111100001111000011111111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111100000000000000000000001111100000000000011111111111111111000000000000111111111111111100000000000000001111111111111111111111111111111100000000000000001111111111111111000000000000111111111111111111000000000000000011111111111111110000000011111111111111111000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011111111111100001111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000000000000011111111000011110000111111110000111111000011111111000011110000111111110000000000000000111111110000111100001111111111111111110000111111110000111111111111000011111111000011111111111111110000111111110000111111110000111100001111111100001111000011111111000011110000111111110000111111110000111100001111111111000011001111001100110011001100110011001100110011111111111111111111111111111111110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000111111110000111111110000111111110000111100001111000011110000111111110000000011111111000011110000111111110000111111110000111111111111111100001111111100001111111100001111001111000011111111000011111111000011111111000011111111000011110000011111111000011111111000011111111000011111111000011111111000110011001100110011001100110011001100110011110011001100110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110011001100110011001100110011001110000110011001100110011001100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000001111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111111100000000000000001111111111000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111111111110000000000000001111111111111111111111000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100001111111111111111000000000000000011111111111111111000000000000111111111111111100000000000000001111111111111111110000000000001111111111111111100000000000000001111111111111111100000000000011111111111111111110000000000000000111111111111111100000000111111111111111100000011111111111111110000000000001111110000000000001111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110011001100111000000001111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111100000000111100000000000000000000000000000000000000000000001111111111111111000000000000111111111111111111111111111100000000000000000000011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000111111111111000000001111111111110000111111110000111111110000000011111111000001111111100001111111111110000111111110000111100001111111111111111000011111111111100001111111100001111111100000000111111110000111100001111111100000000111111110000111111110000111111111111000011111111000011111111111100000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111100111111111100110011001100110011001100110011001100110011001100110011001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111001110011001100110011001100110011001100110011001100110011001100110011000110011000001100110011001100111110011001100111100110011001100110011001100111100110011001100110011001100110011001100110011001100110011001100110011001100001100110011001100110011001100110011001100110000110011000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000011001100110011001100111100110011001100110011001111110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110000000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011110000111100001111000011110000111100001111000011110000111111111000011110000111000111111111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000111111110000111100001111000011110000000000000000000000000000000000000000000000000000000000000000011110000001100001111000011111000011110000111110000111100001111111110011001100111001110011111111111111111111111111111111111100000000000000001111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000011110000111100001111000011001111000011110000111100001111111110000111100000000111100001111111110000111111111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100000000111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111001100000001111000011110000110000111111111111111111111111111111111111111111111111111111111111111111111111111100001111111100001111111111110000111111110000111111110000111100001111000011110000111111110000111111110000111111111111000011111111000011111111111100001111111100001111111111111111111000011110000111110000111111110000111100001111000011110000111100001111000011110000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011001100110011001100110011001100110011001100110011001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100001111000011110000111100001111000011111111000011110000111100001111000011110000000001111000011110000111100001111111111111100001111000000001111000011110000111111110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111110000011110000111100001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000001111000000000000111111111111111100001111111111111111100000000000011111111111111110000000011111111111111111111111111000000000000111111111111111110000111111111111111111111111000000000000111111111111111100000000000011111111111111110000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000011111110011001100110011001100110011000110011001100110011000011111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000011111111111111111111111111111111111111111111111110000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000111111111111111111111111100110011001100110001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100001100110011001100110001100110011001100110000011001100110011001100110011001100110011000000111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111110000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100000000111111111111000000000000001111111111110000000000111111111111100000000111111111111000000001111111111111111110000000000001111111111111111111100000000111111111111000000000000111111111111111111110000000000001111111111110000000011111111111100000000000011111111110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011110011110011001100110011001100110011001100011001100011001100110011001100110011001111001100110011110011001100110011001100110011001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000011110000111111110000111100001111000011111111000011110000111100000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111100000111100001111000011110000111100001111000011110000111100001111000011110000000011110000111100001111000011110000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000111001100111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000001111111111111111111111111111111100000000000000000000000000000000000000000000000000111111000000000000000000000000000000001111111111000111000000111111110000000011111111000000000011111111000000000000000111111111110000000000000000111111111111111100001111111111111111111111111000000000000000011111111111111111111111111100000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000000000000110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000111111110011111111000000001111111111111111000011111000011110000111110000111100001111111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011111100001111000011110000111100001111000011110000111100001111000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000111110000111111110000000011111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000111111111111100001111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111000000001111111100001111111100000000111111110000000011111111000000001111111100000000111111111000000001111110000000011111111000011111111000000001111111100000000000000001111111100000000111111110000111111110000000011111111000000000111100000111111111100000000111111110000111111110000000011111111100000000111111111000000011111111100000000111111111000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000000011110000111100001111000011110000111100000111100001111111100001111000011110000111100001111000011111000001111000011111111000011111100011110000111100001111000011110000111110000111111110000111100000001111000011110000111100001111000011110000111100001111000011110000011000111100001111000011111111000011000011111111000011110000111110000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001110011100111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000001111111111111111111111111111111111111111111111111111111111111111111110000111111110000111111110000111111110000000000001111111111111111111111111111111111111111111111000011110000111100001111111100001111000011111111000011110000111111111111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110011001100110011001100110011001100110011001100110011001100110011001100110011100110011001100110011001100110011001100110011001100111100110000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000011001100110011000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111100110000000000001111111111110000111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111110000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111100001111111111110000111111110000111111111111000011111111000011111111111100001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110000000000000000000000000001111110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111000000001111000001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111111100000000001111111111111111111111111111111111111111110000000011111111111111111111111111111100000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111100000000000000000000000000000000111111111000000000000000000000000000000001111111111111111111111111110000000000000000000000000000000000011001111111111111111111111111111110000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000001111111111111111111111111111110000000000000000000111111111111111111111111111111111111111111111111111100000000000000000001111100001111111111111111000000001111111100001111000011110000000011110000111110000111111110000111100001111000011110000111100000000011111111100001111111100001111100001111000000001111111111110000111100001111111100001111000011110000111111110000111100001111000011111111000011110000111100001111000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000000000000000000000111001100111111111111111111111111111111111111111000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000011111111111110000000000000000000000000000000001111111111111111111111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100000000111111111111100000000000011111111111111111111000000000111100011110011001100111001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111110000111100001111111100000011111111000011111110011111111100001111111110000111100001111111100001111111111111111111111000011111111000011111111111111110000111100001111111100001111111100001111111111111111000011111111000011111111000011110000111111110000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011111111000011111111000011111111000000001111111111111111000000001111111100001111110001111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000011111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111111100000000111111110000000011111111000000001111111100001111111100111111110000111111110000000000000011111111000000001111111100000000111111110011100110011001100110011001100110001100011001100110011000000111100001111111000011110000111100001111000011110000000011110000111110000111100001111000011110000111110000000011111111000000001111000001111000011110000111100001111000000000000000000000000000000000000000000000110001111100001111100110001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000111111000011111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000011111111111000000000000000011111111111111111111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111111100000000000000001111111111111111000000000000111111111111111111111100000000000000000000000011111111111111111111111111110000011001100001100110011001100110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000011111111111111110000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111100001111111111110000000011111111110000111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100011001100001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011000110001110011001100110011001100110011001100110011001100011001100110011001110011001111000011001100110011001110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000001111000000111111110000111111110000000011111111000011111111000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000011111111111111100000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111000000111111110000111111111111111100001100000000111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011111111111111111111111111111111111111111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100000000000000000000111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011111111000000001111111100001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000111111110000001111111100000000111111110000000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000000111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000111100000111100001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011110000000000000000000000000000011111111111111111100000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000001111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111100000000000000000000000001111111111001110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011000011111111000000001111111111110000000011111111000011111111000000001100000000011111111001111111111110000111111111000011110000111111111000000011111111000000001111111100001111111100000000111111110000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000011111111000000001111111100000000111111110000000000000000011111111000000001111111100000000111110000001111111100000000011111111000000001111111100000000000011111111000000001111111100000000011110000111111111000000001111111100000000111111110000000011111111111100111111111111111100000011111111000000001111111100000000111111111000000000000111111111111111100000000111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100000000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111111111111111111111111111000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100001111111111110000000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111000000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111111111000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111110000111111111111110000000000000000111111111111111111000000000000000011111111111111111111111111000000000000000000000000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111111000000000000000001111110000000000001111111111111111000000000000000011111111111111110011000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000000111111111111111100000000000000000000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000000001111111111111111000000001111111000000000000000011111111111111111111100000000111111110000000011111111111111110000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111111111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111100001111111110000111100001111111110000111111110000111111111111111100001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000110011000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100001111000011110000111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000011001100110011001100110011110011001100110011001100110011001100110001100000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111000011110000111100001111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111111111111111100000111100001111000011110000111100001111111100001111000011110000111100001111000011110000000011110000111100001111000011110000111100001111111100001111000011111111000000001111111111111111000000001111111100001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011111111100001111111100001111110000111111110000111111111111111100001111111100001111111100001111000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111100001111111111111111111111111111000000000000000000001111111111111111111111111111000000000000000000000000000011110000000000000000000000000000000000000000000011111111111100000000000000000000000000000111111111111111111111111111100000000000000111111111110000000000000000000000000011111111111111111111111111110011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000011111111111000011110000111111110000000011111111000011110000111111111111111111111111111111111111000000001111111111111111111111110011100000011111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000011111111111111111111111111111111000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111001111111111111111111111111111111110000000000000000000000000000111111111111111111100000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000001111111111111111111111111111000000000000000000000000111111111111111111111111111100001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011001100110011000110011110011001100110011001100110011001100110011001100110011111111111111111100000000000000000000000000000000000000011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111100001111111111111111111111111111111111110000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000011111111111111111000000011110000000000000000000000011111111111111111111111100001111111111111111111111111111000000000000000000000000111111111111111111111111111100000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111100001100111001111100110001100011001100110011001100110011001100001100110011100111001100111000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000111001111111110000000011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111000011111111111100000000000011111111000000000000111111111111110000111111111111000000000000111111111111111111110000000000001111111111110000111111111111111111110000111111111111000000000000111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000111100001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110011100110011100110011001100111100110011001100110011001100110000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100011000111111100011000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000011111111111111110000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000011111111111111111000000000000111111111111111110000000000001111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111110000000001111111111111111000000000000111111111110000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111000001111111111111111111111111111111110000000000001111111111111111111111111111111110000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111110000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111110000000000000000000000001111111111111111111111111100000000000000001111111111111111111111111111110000000000000000000000000000001111111111111111111111110001111111100000001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111000000000000000000111111110000000011111111000000001111111100001111111111110000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000011001100110011001100110011001100110011001100110011001100110011001100001100110001100110000110011001100110011100110011001100110011001100011110001100110011001100110011001100110011001100110011001100111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011001100110011001100110011001100110011001100110011100110011001100110011001100110011001100110011000001100110011001100111001100110011001100110011001110001111001100110011001100110011001100110001100110011001100011001100110011001100110011001100110011001100110011000011001100110011001100001100110011001100110011001100110011111100001111111100001111000011110000111100001111000011110000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110001111000000001111111111111111000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111111111111111111111111100000000000111100000000111111111111111111111111000000000000000000000001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111111000011110011110000111100001111000011110000111100001111000011110000111111111111111111111111111111111111111111111111111111111111111111110000111111110000000011111111000011111111000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000001111000111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000001111111100000000000011111111111111110000000000000000111100000000000000001111111111111111000000000000111111111111111100000000000000000000000000000000011111111111111111111111111111111111111110000000000000000000011111111111111111111111111110000000000000000000001111111100000000111111110000000011111111111100000000111111110000000011111111000000001111111100000000111111110000000110001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100001111111100000000111111111111100001111000011110000111100001111000011110000001111000011110000111100001111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000011110000111100000111100001111000011000011111111000011110000111100001111000011110000111100001111000000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001110011000011110000111100001111000001100001111000011110000111100001111110011001100110011001100110011001100111110011000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111000011111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111000000000000000000000011111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111110000000000000000000011111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011001100110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111001110011001110011001100110011001100111100110011001100110011001100110011001100110011001100110011001100110011000011001100000000000000000000000000000000000000000000000000000000000111111111111111111111111111110000000000001111111111111111000000000000111111111111111100000000000001111111111111111000000001111111111111111111111111111110000000011111111111111111000000000000111111111111110000000000111111111111111100000000000011111111111100000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000011111111000000000000111111110000111111110000000011111111111100000000111111110000111111110000000011111111000011111111000000000000111111110000111111111111000011111111000000001111000000001111111100001111111110000000011111111000011111111000000001111111111111111100000000111111111111111111000000001111111100001111111100000000001111111100000000111111110000000011111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000011111111000011111111000000111110000111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000011001111111111111111111111111111000000001111111111111111000000000000111111110000000011111111000000001111111100000000111111110000000011111111111111110000000011111111000000001111111100000000111111110000000011111111000000001111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000000011111111000000001111111100000000111111110000111111110000000011111111000111111111000011111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111000011111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111100000000111111110000111111110000000011111111111111110000000011111111000011111111000000000000111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000000000011111111111111111111111111111111001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111110000011111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111110000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011111111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111110000111100001110000111110000111111000011110000111100000011111111000000000000111111110000111111110000000011111111111111110000000011111111000011111111000000001111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000000001111110001100110011001100111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111100001111111100000000111111110000111111110000111100001111111100001111111111000000001111111100001111111100001111111111111111000011111111000011111111000000001111111111111111000000001111111100001111111100001111111111111111000011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111001100110011001100110011001100111100111100000000000000000000000000000000000000000000000000000000000000000000000000011001111000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111000000000000011111111111111111111111000000000000000000000000000011111111111111111111111111111111111111110000000000000000000000000000111111111111111111111100000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111100001111000011110000111111111111110000000000001111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000011110000111111110000111110000111100001111111100001111000011111000011111111000011110000111100001111111100001111000011110000000000000000000000000000000000000000000000001111111111111111111111000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111001100110011001100111001100110011001100110011001100110011111100000000111111110000111111111111110000111111110000000001111111100000000111111111000000001111111100001111111100000000111111110000000011111111100000000011111111000000001111111100000000111100000000111111110000000011111111000000000111111110000111111100111111111000011111111000000001111111100000000111111110000000011111111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111110000000000001111111111111111111111111111000000000000111111111111111100000000000011111111111111110000000000000111111111111111111111000000000000110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111111111111111111111111111111111111111111111111000011110000111100001111111111100000000111111111111111100000000111111110011111111000000001111111100000000111111110000001111111100000000111111111111111111111110000011111111000011111111000000110011001100111100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111000000000000000000000000111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111111111111111111000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100110011001100110011110011001100110011001100110011001100110011001100110000111100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011111111111111000011110000110011100001111111100000000000011111111111111110000000000000000000000000000011111111111111000000001111111100000000111111110000000001111111100000000111111110000000011111111000000000000000000111111111111111111110000000011111111000000001111111111111111100001111000000111111110000000011111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000111100001111111100000000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011111000011110000111111110000111100001111000011110000111100000000111100001111000011110000111100001111111100001111000011110000111111111000011111111111111000000001111111100001111111100001111111100000000111111111111000000001111111100001111111100000000111111110000001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111110000000000000000000011111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111000000000000000000000000111111100000000000000000000111111111111111111111111111111001100110011000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111100000000000011111111111100001111111111110000000000001111000000000000111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000000111111111111000000000000111111111111111111111111000000000000111111111111000000001111111111110011111111111100000000111111111111000000000000111111111111111111111111000000000000111111111111000000001111111111110000000011111111111100000000111111111111000000000000111111111111111111111111000000000000111111111111000000001111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011111000110011001100110011001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000001111111100001111111100000000000000001111111100001111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111111111000000001111111100001111111100000000011111111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111100001111111111111111100001111000011111111000011110000111100001111111100001111000011110000111111110000011110000111100001111000011110000111100111100001111000011110000111100001111000001111111100001111000011111111111100001111000011110000111111110000111111110000111111110000111100001111000011111111111100001111000011110000111111110000111100001111000011111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011100110011001100110011001100110011001100110011001110011001100110011001110011100110011001100110011001100110011001100001100110011001100110011001100110011001100110011001111111111111111111111100000000000000000000000000000000110011110000000000000000000000000000000000000000000000000000000011111111111111111111111111111001100110011001100110011001100110011110001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111000000000000111100000000000000111100001111000011110000111100000111001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011100011001100110011001100110011001100110011001100110011001100110011001100110011110000110011001100111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000011111111111111110000000011111111111111110000000000000000111111111111111111111111000000000011111111111111110000000000001111111111111111000000000000000000011111111111111111111111111111111111111111111000000000000000000000111111111111111111111111111111111111111111111111111111111111111111001100110011000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000111100001100111111110000111100001111000011110000111100000011110000111100001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111111000011111111111111111111111111111111110000000000000000000000000000000000000000000000000000011111111111110000111111111111111111111111111111111111111111111111111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000000000000000000000000000000000000000000000000000011111111111111100000000000000000000000000000000000000001111111111111111000000000000000011111111111111110000000011111111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000011111111111111110000000000000000011111111111111110000000000000000111111111111111100000000000000011100001111111111111111000011110000111110000111110000111100001111000011110000111100001111000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000111111111111111100000111111110000111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111111111000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000001110011000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111100000000000000001111111111111111111111111111000000000000000000000000111111111111111111111111111111110000000000000000000000001111111111111111111111111111000000000000000011111111111111111111111111110000000000000000000000000000000000001111111111111111111111111111000000000000000000001111111111111111111111111111000000000000000000000000111111111111111111111111111111110000000000000000000000001111111111111111111111111111000000000000000000001111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000000001111111111111111001111111111111111111111111111111100000000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000000011111111111111110000000011111111111111110000000000000000000011111111111111110000000011111111111111110000000000001111111111111100001111111111111111000000000000111111111111111100000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111110000000000001111111111111111000000000000111111111111111000000001111111111111110000000011111111000011111111000000001111111100001111111100001111111100000000111111110000111111110000000011111111000011111111111111111000000001111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000011111111000011110000111100001111000011111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000001100110011001100110011001111001100110011001100110011100110011001100110011001100011001100110011001100110011001100110011001100110011001100110001100110001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111000011110000111111110000111100001111111100001110011111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111111100001110011111000011111111000011110000111111110000111100001111111100001111000011110000111111110000111100001111000011111111100001111111111111111100001111111100000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100000000000000000000000111111111111111111111111111111110011001100110011001100110011001100110011001100001100110011001100110011001100110011001100111100110011001100110011001111001100011001100011001100110011001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000111111110000000011111111111111110000000011111111000011111111000000001111111100000000111111111000011111111111111111111111111111111111111000000000111111111111111100001111111111111111000000001111111100001111111100000000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000000000111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111000000001111111110000111111111111111111111111111111111110000111111110000111100001111000011111000000001111100110011001100110000110011001100110011001100110011001100111001100110011001100110011001100110011001100110011001111111110000000011111111110001100110011001100110011001100110000000000011111111111111110011001100110011001100111001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000001111111111111111111111111111111000000000000000000000000000000000000000000000000011111111111111111111111111111000000001111111100000000111111110000000011111111000011111111000000001111111100001111111100000000111111111111000000001111111100001111111100000000111111110000111111110000000011111111000011111111111111110000111111110000000011111111000011111111111000000001111111111110000000011111111000011111111111100000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111100001111111100001111111111110000111111110000111111110000000011111111000011111111000000001111111100001111111111111111111100000000111111111111000000000000011111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000111100001111111100001111111100001111111100001111111100001111111100001111111100001111000011111111000000111111110000111100001111111100001111111100001111111100001111111100001111111100001111111100001111000011111111000011110000111111110000111100001111111100001111111100001111111100001111111100001111111100001111111100001111000011111111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110011100110011001100110011001100110011001100110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111100001111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110011001100110011001100110011001100110011001110011001100110011001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111110000111100001111000011111111000011110000111100001111111111100000000000011111111111100000000111111111111000000000000000000000000000000000000000000000000000000000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001111111111111000011111111111100000000111111111111111111000011111111111111110011111110000011111111000000001111111111111111111111111111111111111111111100000111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000000000000000000000000000000000000000000011110000111100001111001111111100000000000000000000000001111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111110000111100001111000011111000011110000111100001111000011110000111100001111000011110000111100001111000110000011111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110011001100110011000110011001100110011001111111111111111110000000000000000000000000000000000000001111111111110000000011111111000000111111110000000011111111100000000111111111110000001111111100000111111110000111111110000111111111111111100001111111100001111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111100001100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111111111100000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000001111111111111111000011111111111111110000000000001111111111111111000000000000111111111111111100000000000011110000000000000011111110000000000001111111111111111100000000000011111111001100111111111110000000011111111111100000000110000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000001111111111111001100110011001100111111111000000001111111100000000111111110000111111110000000011111111111111110000000011111111000000001111111100000000111111111111111100000000111111110000111111110000000011111111000000001111111100001111111100000000111111111111111111111111111100000000111111110000111111110000000011111111111100000000111111110000111111110000000011111111111111110000000011111111000000001111111100000000111111111111111100000000111111110000111111110000000011111111111100000000111111110000011111111111100000000111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111111111111111111111111111111111111110000011110000111111110000011111111111111111111111111111111110001111111111111111100001111111111111111000000001111111111111111111100000110001111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000011000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000111100000011111111000000000111111110000000000111111110000000011111111000000001111111100000111100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011110000111111110000111100001111000011110000111100001111000011111111111111110000111100001111000011110000111100001111000011111111000011110011110000000011110000111100001111111100001111000011110000111100000000000000000000000000000000000000000000111100001111000011110000111100001111100001111000011111111000011110000111100001111111100001111100000110011001100110011111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111000000000000000000000000000011111111111111111111111111111111000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111000000000000000000000000111111000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111000011111000011110001111000011110000111100001111000000000000000000000000000001111111111000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000011111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111110000000000000001111111111111111111111111111111111111100001111111111111111111111111111000000000000000000000000000011111111111111111111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110011001100111111111111111111111111111111000011100110011001100110011001100110011001100110011001100110011001100110011001110011001100110011001100001111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111100000000111111111111111100000000000000000000000000001111111111111111100000000000011111111111111110000000000000000000011111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111100001111111111111111111111111111111111110000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011000110011001100110001100110011000000000000000000000000000000111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100000111111111111111111111111111111110000001111100000001111111111111111111100000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111110000000000000000000000000000001111111111111111000000001111111111111111000000000000000011111111111111110000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000111111111111111111000000000000000000000000000000000000000000000001111001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111100011001100110011001100110011001100110011001100111111111111111111111100000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111000000000000111111111111111111111111000000000000000011111111111111111111000011111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111111100001111111111111111111111111111000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000000011111111111111111111111100000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000011111111000000000000000000000000000011111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000000000001111111111111111111111111111000000000000000000000000000000000000000000000111111111000000000000000000001111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111000000000000000000000000000011111111111111111111111111111000000000000111111111111111111111111111100000000000000000000000000001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111111111111100000000000000000001111111111111111100000000000000001100000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111100000000000000000111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111100000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000111111110000111100001111111100001111111111111111111111111111111111111111111111111111111100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111000000000000111111111111111111111111111100000000000000000000000011111111111111111111111111110000000000000000000000111111111111111111111111111111111111111100000000000000000000111111111111111111111111111111100001111000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111110000111100001111111111111100000000111111111111111111111111111111111111111111111111111111111111111100000000000000000011111000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111000000000000000000000000111111111111111111111111111100000111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111001100110011001100110011001100110011110011001100110011001110011001100110011100001100111100110011001110011001100110011001100110011001100110011001100110011001100111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000001111110000111111111111111111000011111111000000000000000000000000000000000000000000000001111111111111111111111111000000000000000000000000000001111111111111111000000000000000001111111111111111000000001111111111110000000000110011000000000011111111111111110000000000001111111111111111000000000000111111111111111100000000011000000000000000111111111111111100000000000000000000001111111111111111000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111100000000000000001111111111111111111000000000000111111111100000000000000001111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000000000000000000000111111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111110000000000000000111111111111111100000000000000001111111111000000001111111100000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111000011111111000011110000111100000000111100001111000011111111000011110000111100001111111100001111000011110000111111110000000011111000000001111000011111111000011110000011110000111111110000111100000000011111111000011110000111111110000111100000011111111111111111111111100000000000000001111111111111111111111111111111111111111000000000000000000000000001110000000000000000000000001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000110011110000111100001111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111000011111111000011111111111100000000111111111111111100000000111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111100001111000011111111111111110000111111000000000000000001111111100000000000011111111111100001111111111111111111100001111111111110000000000001111111111111111111100000000000011111111111100001111111111111111111111000011111111111100000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111110000000000001111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111001100110011000110011001100110000110011001100110011001100110011001100110011001111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000111111111111111111111111111100001111111111111111000000000000000011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000000111111111111111100000111111110000000011111111000000001111111100001111111100000000000011111111000011111111000000001111111100000000111111110000000000001111111100000000111111110000000011111111000011111111000000001111111100000111100000000011111111111111110000000000000011111111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000000000000000000000001111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111110000111111110000000011111110000001111111100000111100000011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111100111111100000001111111111111111000000001111111100000000000001111111100000000111111100000000111111110000111111111111111111000000000000111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000001111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000111111111111111110000111100001111000011110000111111110000111100001111000001111000011110000111111110000111100001111000011110000000011110000111100001111000011111111000011111111111111111111111000000000000000000000000000000000000000000000000000011111111111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111000000001111111111111111110000000000111111111111000011111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111100000011111111111111111111111111111111111111110000000000000000000000000000000011111111000000001111111100000000111000000000000011111111111111110000111111111111000011111111111100111111111111000011111111111100001111111100001111111111111100001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111100000000000011111111111111110000000000001111111111111111000000001111111111111111000000000000011111111111111110000000000001111111111111111000000000000000000000000000000011111111111111111111111111000000000000111111111111111111111111000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111110000000000000000111111111111111111111110000000000001111111110000000011110000111100001111000011110000111100001111000011110000111100001111000011111100001111000011110000111100111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111111111111111110000000000000000000000000000011111111111111111100000000000000000111111111111111111100000000000000000000000000011111111111111110000000000000000111111111111111111110000000000001111111111111111100000000000000000000111111000000000001111111111111111000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111111111000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111000011111111111111111111111100001111111100001111111111111111111100001111111111110000111111111111111100000000111111111111111110000111111111111000011111111111100001111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111100000011111111111100001111000011111111000011111111000011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000011111111111111111111111111111100000000000000000000000000000000000111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111000011111100001111111100001111000000001110000111111110000111111110000111111111111111100001111111100001111111111111111111111111111111111111111111111111111111110000000011111111000000001111111100000000111111110000111111110000000000000000011111111000011111111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000001111111100001111111100000000111100000000111111110000111111110000000000111111110000111111111111111100000011110000011111111100001111111100000000111111110000111111111111000011111111000000001111111100001111111100000000111111111111111110000000011111111000011111111000000001111111100001111111110000000011110000000011111111000011111111000000001111111100001111111100000000111111110000111111110000000011111111000011111111000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111000011110000111100001100000000000000000000000000000011000000000000000000000001111111111111111111111111111100000000000000000000000000001111111111111111111111111111000000000000111111111111111111111111111100000000000000000111111111111111111111111111100000000000000000000000011111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000111100001111000011110000011111000011110000111110000001111000011110000111100000111100001111000000111100001111000011110000111100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111110000000011111111111111111111111100001111111111111111111111110000000011111111111111111111111100000000000000000000111111111111111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111100001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111110000000011111111000000000011111111111111111111111111111111111111111111111100000000000000000000000000000000000011111111111111110000000000000000000011111111111111111111111100000000111111111111111111111111000000000000000000000000001111111111111111111111111111111111110000000000000000000001111111111111111111111111111111111111111111111110000000000000011111111111111110000000000001111111111111100000000000011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111000011111111111111110000111111111111000000000000000111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000011111111000011110000111100001111111100000011111111000011111111000000001111111111111111000000001111111100001111111100000000111111111111111100000000111111111111000011111111111100000000000011111111000000000000111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000011111111000000001111111111110001100001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000001111111110000000011111111111111110000000011111111000011111111000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100001111111100000000111111110000111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000110000110011110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011110000111100001111100001111000011110000111100001111000011110000000011111100000001111111110000111100001111000011111111000011110000111100001111111100001111000011110000111100000000001111111100001111000011110000111100001100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111111110000111100001111000011110000110011100001111111100001111110000111100001111000011111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000001111000011110000111100001111000011110000111100001111000011100110011001100110011001100110011001100110000111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111100000000111110000000011111111111111111111111111111111111000000000000000000000000000011111111000000000000000000000000000011111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111110000111111111111000011111111111111110000111111111111111100001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110000000000001111111111111111111111111111111111111111111111111111110000111100001111111100000000111100000000111111110000111100001111111111110000111100001111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011110000111111110000111111110000000011111111111111110000000011111111000011111111000011111111111111110000111111110000111111110000000011111111001111111100000000111111110000111100111100001111111111111111111111111111111111111111111111111111000000001111111111110000000000001111111100000000000011111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111000000000000000000000011111111111111110000000000000000001111111111111111000000000000000011111111111111110000000000000011111111111111110000000000000000111111111111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000111111111111111100000000000000001111111111111100000000000000001111110000000000000000111111111111111111110000000000000000111111111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000000000000000011111111111111110000000000000000111111111111111100000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111111111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000001111000011110000111100001111000011111111000011110000000011110000111100001111000011110000111100001111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111000111100001111000011110000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100011001110011001100110011001100110011100011001100110011001100110011001111000000000000000000000000111111111111111111111111111111110000000000000000000000000000011111111110000000000000000011111111111111111111111111111111000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111100000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000001111111100001111111100000000111111111111111100000000111111110000111111110000000011111111000011111111000000001111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001111100000000000000011111111111111111111111111111000011111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111100001111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111001100110011001100110011001100011001100110011001110011000011001100011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111111110000111111111111111111111111111111110000000001111111100000000111111110000111111110000000011111111000000000111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111100000000000000000000000000000111111111111111111111111111111110000000000000000000000000000011110011000000011001111001100110011001100110011001100110011001111111001100110011001100110011111001100110011001100110011100011001100110011001100110011001100110011001100110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011000000001111111100001111111111111111000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111110000000000001111111111111111100000000000011111111111111110000000000001111111111111111000000001111111111111111000000000000111111111111111111111111111111110000000000001111111111111111001111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111111111111111111111111111100000000000000000000000011111000000000000000000000000111111111111111111000000000000000000001111111111111111111111111111000000000000000000000000111111111111111111111111111100000000111111110000000000000000000000000011111111111111111111111111111111111111111111111111111111111100001111111100000000111111110000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111110000111111110000011000011111111111111111111111111111001110000011111111111111111111111100011001100110011001100110011001100110000011001100011001100110011001100110011001100110011001100110011000011001100110011001100110011001100110011001100110001100110001100110011001100110000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011110000111100001111111100001111000011110000111111110000111100001111000011111111000011110000111100001111000011110000111100000111111110000111100001111000011111111000011110000111100001111111100011111111111111110000111111110000111111111100001111111100001111111100001111111100001111111111110000111111110000110000111111110000000011111111111111111111000000001111111100001111111100000000111111110000000001100001111111100000000111100000000111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111100000000111111110000111111111000000000011111111000000001111111111110011001111111111000000001111111111111111100000000111110000011000011110000111100001111000001111110000011111111000011111000011110000111111100001111100001111100001111000011110000111100001111000011000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111000000000011111111111111100001111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001100110011001100110011001100110011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000011001111001100111111001100110011001100110011001100110011001111111111111111111110000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111000011111111111111110000000000001111111111111111000000001111000000001111111111111111000000000000111111111111000011111111111100000000000011111111111111111100000000000011111111111111111111111111111111111111111111000000000000111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111100000000000000000000111100110011001111001100110011001100110000000011100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000001111111001100110011001100110011001100110011001100110011001100110011001100111001100110011001100110011001100110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100110011001100110011001100110011001100110011001100110011001100110000110011001100110011001100110011001111001100011001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111001100110011001100110011001100110011001100110011001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000011111111111111111111111111111111111111111000000000000111111111111111100000000000000001111111111111111000000000000000000011111110000000000111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111110000111111111000000001111111100001111111100000000111111110000111111110000000011110000000011111111000011111111000000001111111100000000011111111000011111111000000001111111111111111000000001111111100001111111100000000111111110000111111110000000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111100000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111100001111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111000011111111111111110000111111111111111111000011111111111111110000111111111111111111110000111111111111111111000011110000111111110000111111110000000011111111000011111111000011110000111111110000111111110000111111111111111100001111111111111111000011111111111111110000111111110000111111111111111100000011111111111001111000011110000000011110000111100000000000000000000000000000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000001110011001100110011001100110011001100110011001100000111111110000111111110000111111110000111111110000111111111111111111111111111111110000111111111111000011111111111111110000111111110000111111110000111100001111111100001111111100001111111111111111111111000011111111000011111111000011111111000011111111111111111000011111111000011111111000011111111000011111111000011111111110000111100001111000011111111000011110011110000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000111111111111000000001111111100001111111111100001111111111111111000111100000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111100001111111100000000111111110000111111110000111100001111111100001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000011111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111110000000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000001111111111111111111111000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111111111111000000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110000110011100110011001100110011001100110011001100110011001100110011001110011001100000011111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111000110011001100110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000011111111111100001111111111111111000011111111111100000000000011111111111111110000000000000111111111111000011111111111100000000000000000000001111001111111111110000111111111111000000000000111111111111111100000000000000000000111111111111111100000000000011111111111100001111111111110000000000001111000000000000011111111111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000011001100111111111111111111111111111111111111111111111111100001111000011111111000011111111000011110000111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000111100001111000011110000111100001111000011110000111100001111100001111000111100001111000011000001111000011000011110000111100001111000001111100001111000011110000111100001111000011110000111100001111000011110000111000111100001111000011110000111100001111000011111100001110001111000011110000111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000000001111000011110000111100001111000011110001110000111100001111000011000011110000111100001111001100001111000011110000111100001111000000001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000011111111000000001111111100000000111111110000111111111000000001111111000011111111000000001111111100000000111111110000000011110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000011111111111111110000000001111111100001111110000111100000011111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111100110011000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111100000000000011111111000000001111111100000111111110000000000001111111100000111111111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000110011001100110011001100110000000000000001100110011000110011100111111111100000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111100000000000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100001111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000001111111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000000000011111111000000011111111001100111001100110011001100110011001100110011001100110011001100110011000000000000111111111111000011111111111100000000000011111111111111111111111111111111111100000000000011111111111100001111111111110000000000001111000000000000111111111111000011111000011111111000000000111111110000111111110000000011111111000000001111111100000000111111110000111111110000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011000011001100110011001100110011001100110011001100110011001111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111111000011111111000011111111000011110000011110000111111110000111100001111000011111111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011111111000011110000111100000011110000111100001111111100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000011111111111111110000000011111111000011111111000000001111111111111111000000000000011111111111111110000000011111000000000000011111111111100000000111111110000111111110000000011111111111111110000000011111111000011111111000000000000000000000000111111111111111111000000001111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000000000000000000000000000000111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100111111111111111111111111111111111111111111111111110000000000000000000011111111111111111111111111111000000000000000000000000111100000001111111111111111111111111111000000000000000000000000000011111111111111111111111111110000000000000000000000000000111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000011110000111100001111111111111000011110000001100111111111111111111111111111111111111111111111111111000000000001100011111111111111111111111111111111111111111111110011001100110011001100110000000011001100111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011001100110011001111001100110011001100110011001100110011001100110011001100110011001100110000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000001100110011001100110011001100110011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110001100110011001111001100110011001100110001100000000000011001100011001100110011111111110000111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111100001111111111111000011110000000011110001111000011111111111100001111000011110000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111100000000111111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111000000000000000000000111111111111111111111111111111111111111111111111000000000000000000000111111111111111100011000001111111111111111111111110000000011111111111111111111111111111111111111111111000000001111111111111111111111110000000000000000000011111111111111111111111111111111000011110000111100000000111100001111000011111111000011110000111100001111000000001111000011110000111100001111111100001100001100000000000011110000111111110000111110000111110000111111110000111100001111001111000011110011110000111100001111111100001111000011110000111100001111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111110000111111110000000011111111000011111111000000001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000000000001111111111111111111111111111111111111111111111111111000000000000000000000000001111111100000000111111110000000011111111000000001111111100000000111111111111000000001111111100000000111111111110000111100001111111100001111000011110000111100001111000011110000111100001111000011111110000111100000111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111111111111111111111000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111110000000001111111111111111111111111111111111111111111111111111110000000000000000000011111111100000000000000000000000000000000000111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000111111111111111111111111111000000000000111100110011001100110011001100110011001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111111000000001111111111000000000111111110000000001111111100001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100001111111100000000001111111100000000111111110000000011111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111110000111111111111000000111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000111111110000111111110000000011111111100000000000000000000000000000000000000000111111111111111111111111111111111111111111110000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000001100110011001100110011001100110011001100110011001100110011001100001100110011001100110011001100110011001100110011001100110011001100110011100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111001100110011001100110011001100110011001100110011001100110011000110011001100110011001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111111111111100000000000000001111111111111111111111111111111100000000000000011111111111111110000000000001111111111111111000000000000000000000000111111111111111100000000000011111111111111110000000000000000000000000000111111111111111100000000000011111111111111111000000000000000011111111111111100111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000000011111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111111111000000001111111100000000111111110000000001111111100001111111100000000111111110000000011111111100000000011111111000011111111000000000111111110000000011111111000000001111111110000111111110000000000011111111000000001111111100000000111111111111111100000000111111111111110000000011111111000011111111111111000011111111000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111100000000000000000000111111111111111111111111000000000000000000000000000000000000000000001111111111111111111111111111100110000000000000111111110000000011111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111000000001111111100001111111100000000111100000000111111111000011110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100111110000000011111111111100000000111111110000111111110000111111111111000011111111100001111111100000000111111110000111111111111111100000000000011111111000000001111111100001111111100001111111111110000111111111111111100001111111111110000111111110000111111110000000011111111000011111111000000001111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111110000000000000000111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100110011001100110011001100110011001100110011001100110011100110011001100001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000000000000000000000000000000000000000000000000000000000000000110011100011110011001100111001100110011001100011001100110011001100111111111111111111111111000000000000111100000000000011111111111100001111111111111111111111110000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110011001100110011001100110011001100111111001100110011001100110011001110011001100110011001100110011001100011001100011001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000000000000000000011000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111000110011001100110011001111001100000000000000000000000000000000000000000000000000000000000000000000000001111111100001111111100000000111111110000111111110000111111111111111111111111111111110000111111110000111111110000000011111111000011111111000000001111111100001111111100000000110011001100110011001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000011111111111100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001100110011001110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111100110011001100110011001100111001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111100001111000011111111111100001111111100000000111111111111000000001111111110000111111110000000011111111111111110000000000000000001111111100001111111100000000011111111111100001111000000001111111100001111111100000000111111110000111111110000000011111111000011111111000000000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000011111111111111111111111100000000111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111100001111111111000011111111000011111100001111111100001111111111111111100001111111100000000111111000011111111000011111111000011110000111111111111111100001111111100001111111100001111000011111111000011111111000011111111111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100110011001100110011001100110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111110000000000000000000000001111111111111111000000001111111111111111000000000000111111111111111111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000111111111111111100000000000000001111111111111111000000000000111111111100000000000011111111111111111111110000000000000000111111111111111111111110000011110000111100001111000011111000001111000011110000000001111111110011111111000000001111111100000000111111111111000000000000000001111111100000000111111110000000000000001111111111111100000000011111111000000001111111100000000000000000000000000000000000000000000000000000011111111110000000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000011111111111111111111111111111111000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111100001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111000000000000000001110000111111000011110000111100001111000001100110001100110011001100111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111000110011001100110011001100110011001100110011001100110011001110000000000000001111100000000000000000000111111111111111111111111111111111111111111111111111111000000000000000000000001111111111110011001100111001100110011001100110011110011001100111111111111001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111001100110011001100110011001100110011000110011000111111111111111111111111111111100000000000000001111111111111111111111111111111100000000111111111111111111111111111111110000000000000000000000000000000000011111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111111100001111000011110000111100001111000011110000111100001111000011110000111110000111000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111111110000111100001111000011110000011110000011111100001111000011110000111111110000111100001111000001111000011110000011110000110000001111000011110000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111100000000000011111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111001100110011001100110011001100110011001100110011001100111001100011001100110011001100110011000110011001100110011001100110011001100011001100110011001100111110011001100110011001100110011001100110011001100110011001100110011001110001100110011001100110011001100111100110011001100110011001100011001100110011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100110011001100110011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111100000000000011111111000000000111111111111110000000000001100000000001111111111111111111111111111111111111111111111111111110000000111100111100001111000011110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111100000000000000000000000111111111111111111111111111111111111100110011001100110011001100110011001100110011001100110011000000000000000000000000000000000000000000001100110011001100110011001100110011001100110011001100110011001110011001100110011001100111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111100001111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000000000111111111111111100000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000011111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111110000000011111111000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111110000111111110000000011111111000011111111000000001111111100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111000000000000000000000000011000011001110000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111100000000000000000000000000000000000000000000000110011001100110011001100110011001100011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000111111111111111111111111111111111111111111111110000000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000000001111111111111111000011111111111111110000000000001111111111111111111111111110000000000111100000000000001111111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000001111111111111111000000000000000011111111111111111111111110000000000000000111111111111111100000000000111111111111111110000000000000000111111111111111111110000000000000000111111111111111000000000011111111111111111000000000000000011111111111111110000111111111100000000111111111111110000000000000000111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111000111100110011001100110011001100110011001100110011001100110011001100110011001100011001100110011001100110011001100110011001100110011001110011100110011001100110011000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111110000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111100000000011111111111111111110000000000000000000000011111111111111111111111111111111000000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000001111111111111111111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111100000000000000000000111111111111111111111111111000000000111111111111111100000000000000001111111000011000000000000111111111111111100000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100001111111110000111111111111111100000111111110000111111110000111100001111111100001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111110011001100011001100110011001100110001110011001100110011000111001100110011001100011001100110011001100110011001100110001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111100001111000011111111000011111111000011110000111100001111000011110000111100001111111100000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000011111111111111110001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000000001111000011110000111100001111000011110000111100001111111100001111110000111111110000111100001100001111000011110000111100001111000011111000011111111111111111111111111111111111111111111111111111111111001100110011000001100110011001100110011001100110011001100110011001100011001100110011001100110011001100111000001111000011110000011001110011001100110011001100110011001100111111111111111111111111111111111111111111100011000110011000111100011000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111110011001100001100110011001100000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111100000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000111100001111111110000000011111111000000001111111100001111111100000000111111110000000011111111000000000000111111110000000011111111000000001111111100001111111100000000001111111111111111000000001111111111111111000000000000111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000000011111100000000000000111111111111000000000000000000000011111111111100000000111111111111000000000000111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000111111111111000011111111111111110000111111110000111100001111111111111111111111110000000000001111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000011110011110000111111110000111100001111000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000111111100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111001111111111111111111111111111111111111111000000001111111100001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000011111111111111111111111111111111111111111111111111000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000011111100111100000111110000111111110000111100001111111111000011111000011111111100000000000000000000000000000000000000000000000000000000000000001100111100011000011001100110011001100110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000000000000000001100000000111111111111111111111111000000000000000011111111111111111111111111111111111111111111000000000000000000111111111111111111111111000000001111111111111111111111110000000000000000111111110000000000000000111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000110011001100110011001100110011001100110011001100110001100111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000000000000000000000000000011000000000000000000000000000000001100000000000000000000000111111111111111111111111001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000011111000011110000111100111100001111000011110000111100000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000000011110000111100001111000011110000111100001111000011110000111100001111000011110000111111110000111100001111000011110000111111110011000110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110001100110011001100110011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000011111111111111111111111111110000000000000000000000000000011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000011111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111110000000000000000000111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111100000000000000001111111111111111000000000000110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111111111000011110000111100000000111100001111000011111111000011110000111111000011111000011111100000000111111111000011111111111111110000111111111111000011110000111100001111111100001111000011110000111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000001111000011110000111100001111000011110000111100001111100001111000011110000111100001111000011110000000111100001111000001111000011110000111100001111100000011111000011110000111100001111000011111111111110000111110000111100001111000011110000111100001111000000001111110000111100001111000111000011110000111100001111000011110001111111100001111111100000000111111111111111100000000111111110000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000001111111111111111110000000000000000000000000000000000000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001100000000111111000000001111111100000000111111110000000011111111000000001111111111111111111111111111111111111111111111111111110000000000111111110000111111111111000011111111000011111111111111110000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111000000000000000000000000000111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111000000000000000011111111111111110000111111111111111100000000000000001111111111111111000000000000000011111111111111111111000000000000000011111111111111110000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000111111111111111111001110000000011111111000000001111111100000000111111111100000000111111110000000011000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111111000000001111111110000000011111111111111000011111111000000001111111100000000111111110000000011111111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111111000000001111111111111111111111100000000111111110000000011100001111000011110000111100001111000011100001111110000111100001111000011110000111111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111100000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011000110011001100110011001110011001100110011001100110011001100110011001100001111001111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111100110011001100110011001111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001111111000011110000111100001111000011110000111100001111111100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000111111111000001111111100001111111100111111110000111111110000111100001111111100001111111100001111111111111111110000111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111100000000000000000000000000001111111111111111111111111111100000000000000000000000011111111111111000000000000000000000000111111111111111111111111111110000000000000000000000001111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111000000000000000000000001111111111111111111100000000000011111111111111110000111111111111111100000000000011111111111111110000000000001111111111111111111100000000000011110000000000001111111111111111111111111111000000000000111111111111111110000000000001111111111111111000000000111111111111111100000000001111111111111111000000000000111111111111111111000000000000000011111111111111110000000011111111111111111111111111111111111111111111111111111111111110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001111111111111111000011111111000011111111111111111110000111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111110000000000000000000000000000011111111111111111111111100000000000000001111111111111111000000000000000011111111111111110000000011111111111111110000000000000000111111111111111100000000000000001111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000001111111111111111110000000000000000111111111111111100000000000011111111111111110000000000110000000000001111111111111111100000000000000001111111111111111000000000000111111111111111111111111111111110000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111110000111111111111111100000000000011111111111111110000000011111111111111110000000000001111111111111111111100000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111110000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000011001100110000110011111111111111111111111111111000000011001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000001111111111111111111111111111111111100000000000000000011111111111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111111111110000000001111111111111111000000001100000000111111110000000000001111111111111111111100000000000011111111111111110000000011111111111111110000000000001111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000001110000000000000001111111111111111111111111111111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000111111110000111111111111111000000111100001111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111100001111111100001111111100001111111111110000111111110000111111111111111100001111111100000011111111111100001111111100001111111100001111000011111111000011111111000011111111111100001111000011111111111100001111111100001111111100001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111000000111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000011111111111111111111111111111111111111111111111111111111111111111111111110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111000000000000111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000011111111000000000000111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000111111110000111111110000000001111111100001111111100000000011111111000011111111000000001111111100001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011110000111100000111100001111000011110000000011111111111111111111100000000000011111100000000000011111111111111111000000000000000011111111111111111000000000000111111111111111100000000000000001111111111111111110000000000000000111111111111111111111111111100000000000000001111111111111111100000000000011111111110000000000001111111111111111000000000000000011111111111111110000111111111111111100000000000000001111111111111111000000000000111111111111111100000000000000000000000001111111111111111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111110000000000000000000000000000111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111100000111111111111111100000000111111111111111100000000001111111111111111111111111111111100000000000000111111111111111100000011110000011111111111110000000000001111111111100001111000011000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111000011110000111100000111110000111100001111000011110000111100001111111100000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100110011001100110011001100110011001100110011001100110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111100000000000000000000000001111111100000000000000000000000000111111111111111111111111111111100000000001111110000000000000000111111111111111100000000000000000111111111111111100000000000000001111111111111111111111111111111111111100000000000000001111111111111111001100110001111111100000000000011111111111111110000000000000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100001100110011110011001100110011001100110011001100110011001100110011001100000000000000000000000000000000000000000000000000000000000001110011001100110011001100110011001100110011001100110011001100111111111111111111111111111111111111111111111111110000000000001111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111110000000011001111111111111000000001111111100000000111111110000111111110000000011111111000000001111111100000000111111111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111110000000011111111000011111111000000001111111100000000111111111111111110000111111110000000011111111000000001111111111110000000011111111000000001111111100001111111100000000111111111110000000000001100001111111111111111000000000000000000000000111111111111111100001111111111111111000000000000111111111111111100000000000111100001111000011110000111100001111000000001111000011110000111100001111000011110000111100001111000011110000111100000011111100001111000011110000111100001111000011111111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111111100001111000011110000000000110011001100110011001100110011001100110011000011001100110011001100110011000011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110001100110011001100111100110011001100110011001100110011001100110011001100110011001100001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000111100110011001100110011001100111110011001100110011001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000000000000011111111111111111111111111111111111111110000000000000000000000000000000000000001111111111111110000111111110000011111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111110000000000000000000000000000000111111111111111111111111000011111111111111111111111100000000000000001111111111111111111111111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111000000000000111111111111111111111111000000000000000000001111111111111100000000000000000000111111111111111111111111000000000000111111111111111111111111000000000000000000001111111111111111111100000000000000000000111111111111111111111111000000000000111111111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001110011100001111000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111000000000000111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100001111111111111111000000000000111111111111111110000000000001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011110000000011111111000011111111000000001111111100001111111100000000111111110000111111111000000001111111111111111000000001111110000000011111111111111110000000011111111100001111111100000000111100001111111100000000111111110000111111110000111111110000111111110000000011111111000011111111111100000000111111110000111111110000000011111111000001111000011110000000011110000111111110000111100001111000000001111000011110000111111110000111100001111000011111111000011110000000011110000111111110000000011111111000011110000111111110000111100001111111100001111100001111000011111111000011110000111100001111100001111000011110000011110000011110000111100001111111100001111000000111100001111000011110000111100001111000011110000111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111110000000000000000001111111111111111000000001111111110000111110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111110000111100001111000011110000111100001111111100001111000011110000111100001111000011110000001111000011110000111100001111000011110000111111110000111100001111000011111100000011111111000011111000011110000111100001111000011110000111100001111111100001111000011110000111100001111000011111111000011110000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111111111111111111111111111111110000000011111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111100001111000000001111000011110000111111110000111100001111000011110000111100001111000011111111000011110000000011110000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000111111110000000011111111000000001111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000011111111111111110000000000000000111111111111111100000000000000001111111111111111000000000000000011111111111111110000000000000000000000000000000000000000000000000000111111111111111000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000000111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111000000111110000011111111000000000111111111000000001111111100000000111111110000000011111111000000001111111111111111111111111111111111111111111111001110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100111001100110011111001100011001100001100110011001100110011111000011110000000011110000111111110000111100001111000011110000111100001111000011111111000011110000111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000011111111111100000000111111111111100000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000011000000000000000000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111110011001100110011001110011100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000011110000000000000000000000000000000111111111111100000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000011111111111111110000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000011111111110000000000000000111111111111111111111111111111111111111111000000000000000011111111111111111111100000000000111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111000000000000000000000000111111111111111111111111111111111111000000000000000000000000111111111111111111111111111000000000000000000011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000111111111111111111111111111100000000000000000000000000000111111111111111111000000011111111111111110000000000001111111111111111000000000000000000000000111111111111111100000000000011111111111111110000000000001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000001111111111111100110011001100110011001100110011001110000000011111111000011111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000110011001100110011001100110011001100011001100110011001100110011001100111001100110011001100110011001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111111110000110000111111110000111100001111100001111000011110000111110000111100001111111100001111000011110000111100001111000011111000011111000011110000111100001111000011111111000011110000111100001111000011110000011110000111111110000111111000011111111000011110000111100001111000011110000111100001111000000001111000011110000111100001111000011110000111100001111111100001111000011110000111100001111110000000000000111111110000111111110000000011110000000011111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111111100001111111100000011111111000011111111000000001111000000001111111100001111111100000000111111110000111111110000000011111111000001111111100000111100001111111100001111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011001100110011001100001111000011110000111100001111000011110000111111000011110000111100001111000011110000111111111100001111000011110000110000111110000111111111000011111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111110000000011111111111111110000000000001111111111111111111111111111111100000000000001111111111111111111111111111111111111111111111100000000111111111111000000001111111111111111000000000000111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111000000000000001100110011001111000110011001111111110000111111110000000011111111000000000000000000000001111000011100011110000111100001111000011110000111100000111100001111000011110000111100001111000011110000000011111111111111110000011000111100001111000011110000111100000000000000110011001100111110000111100001111000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011000011110011100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001110000011111111000000000011110000111100001111111100001111111100001111000011110000000011110000111100001111111100001111000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111000000000000000011111111111111110000000000001111111111111111000000000000111111111111111100001111111111111111000000000000111111111111111100000000000011111111111111110000000000001111111100000000000011111111111111110000000000001111111111111111111000011111111111111110000000000001111001111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000001111111100001111111100000000111111110000111111110000111111111111000011111111000011111111111100001111111100000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111100001111111100001111111100001111111100001111111100001111111100001111111111111111000011111111110000111111111111111100001111111100001111111100001111111100001111111100001111111100001111111111111111000011111111111111110000111111111111111100001111111100001111111100001111111100001111111100001111111100001111111111111111000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111100001111000011110000111100001111111100001111000011110000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111000011110000000011110000111100001111111100001111000001111000011111111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111110011000000000001100110011001100110011001100110011001100110011001100110011001100110011001100110011000110011001100110011001100110011001100111100110011001100110011001100110011001100011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111100110011001100000000001100110000000000001100110011001100110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000011111111111111110000000011111111000000001111111100000000000000001111111100111111110000000011111111000011111111000000001111111100011111111111111111111111100000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011111100110011001100110011001100110011001100110000110011001100110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111110000111111111111111100001111111111111111111111000011111111111100000000000000000000000000001111111111111111111111111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000111100001111000011110000000000000000000000000000000000000000000000000111111110000000011111100001110000000000000000000000000011111111000000001111111100000000111111110000000011111111111111110000000011001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111110000111111110000000011111111000000000111111110000000011111111000000001111111100000000111111110000000011111111111111100000000001100110011001100011001100011001100110011001100110011001100110011001100110011001100111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111110000111100001111111110000111111110000111111111111111111111111111111111111111111111111111111111111000011111111111111110000000000000011111111111111111111111111111111001100000000000000111111111111100000000000011111111111100000000111111111111000000000000011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111100000000000000000000111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000111100001111000000001111111111111111111111111111111100000000000011111111111111110000000011111111111111110000000000000000111111111111111100000000111111111111111100000000000011111111111111111111111111111111000000000000111111111111111100000000111100000000111111111111111100000000000011111111111111110000111111111111111100000000000011111111111111110000000011111111111111110000000000000000111111111111111100000000111111111111111100000000000011111111111111110000111111111111111100000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111111111111111111111111111111111111111111111111000000000000111100000000111111110000000011111111111111111111111111111111110000000001111111100000001111111111111000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111111111110000000000000000011111111111111111100000000000000001111111111111111000000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000000111111110000111111110000000011111111111111110000000011111111000011110000111111110000000011111111111111110000000011111111000011111111000000111111111111000000001111111100001111111100000000111111111111111111111111111111111111111111111111111111110000000011111111000000001111111100000000011111111000011111111000000001111111100001111111100000000011110000111100001100000111100001111000011111111000011110000111100001111111100001111111100001111000011110000111111110000111100001111000011111111000000000000111110000111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100110000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111000000000011111100000000111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111111111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100000000111111110000000011111111000000001111111100001111111100000000111111110000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011100110011001100110011001100110011001100110011000111111000000000000000000000000000000000000011111111111111111111111111110000000111111001100110011001100110011000111001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110001100110011000110011001100110011001100110000110011001100111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000111111111111111111111111111111111111111111111111111100110000111111111111111111111111111111111111111111100000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000000000000000000011110000111111110000111100001111000011110000111100001111000011111111000011110000111100001111000011110000111111111000011111111111111100000000000000011111000011110000111100001111111100001111000011110000111100001111111100001111000001111000000001111000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000011110000111100000111111110000000000000000000000000000000011001100110011001100110011001100110011100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111000011111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111111111111111111111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111000000000000000000000000000000000000000000000011111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111110000111100001111111111110000111100001111000011111111000011110000111100001111111100001111000011110000000011110000111100001111111100001111000011110000111111110000111100001111000011111111000011110000111111110000111100001111000011111111000011111110000111100000000111100001111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111100001111111111111111111111111111111111110000000000000000000000000111111111111111111111111111111111111111111111111110001111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100000001111111111111111111100001111111100000000110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000011110000000000000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111111111111111111111000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111110000000000000000000000000000000000011111111111111111111111111111111111111111111111111100000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000000000000000000000000000000000000000000000000000000000011111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000011111111111111100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011000011001100110011001100110011001100110011001100110011000000111111110000111111110000111111111111111100001111111100001111111110000000000000000000011111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111100001111111111111111000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111100001111111111110000111111111111111100000000001111111111110000000011111000110011000110011001100110011001110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100110011001111001100111111111111111111111000011001100110011001100110011001100110011001100110011001100110011001100110011110000110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011001100110011100110011001100110011001100110001100110011001100110011001100110011001100110011001100110011001100110011000001111100110001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100000000111100001111000011111111110000111100001111000001111000011110000000111111111100001111111110000111111110000111111110000111100001111111100001111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111000000001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111100000000000000000000000011111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111110000000000000000000000000000000000000000001111111111111111111111111111111111111100000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111100111111111111111111111111111111110000000000000000000000000000001111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111110000000011111111000011111111000000001111111111110000000011111111000011111111000000001111111100001111111100000000111111110000111111111111000000000000011111111000011111111000000000111111110000111111111111111

==> anc/codes/n19-greedy.heads <==
0
248346
496692
220752
469098
193158
441504
165564
413910
137970
386316
110376
358722
82782
331128
55188
303534
27594
275940


==> anc/codes/n19-greedy.json <==
{"n": 19, "period": 524286, "necklaces": 27594, "shift": 2, "start": 60375, "rotations": 1241, "seed_kind": "greedy", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n19-greedy.track <==
111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011111111110000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111100000000000000000000111111000110000011111001110000111100000011111111111100000000000000001111111111000011100110011111111111111111111111111111111111000111001111100000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111100000001100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000111100011001100011110000001111111111111111111111111111111111111111110000000000000000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100011001100110011110000000000000001100011111111111111000000000000000000111100001111000000000000000000000000000000000000000000000000000000000000000000000000000110000011111111000000111111111110000000000011100110011100000011111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111111111000111001110001100011110011111111100000000011110001100111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111001110001100000000110000000000000000000111111111111111100000110011000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011001100111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100111000011110000000000000000111110011100000011111111000000000000111111100111000111111111111111111111110000011001100000111111111111111111111111111111111111111111111111000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011000011111111100000011001111111111111111111111111111111100000000000000000000000000001100000111110000000000000000000000000000000000000000000000111111111111111001100000110000110000111110000011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111000000000000000000011100111100001110000111111111111111111111111111000111111111111111111110000000000000000000000000001111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000001111111100000110011110011111100000000000111110001111000110011001111111111111111111110011000000000110000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100000000000000000000000000111110011100001111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111111111111111111111111111111111111111111111100001111110000000011100111110000011100111000000000001111111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000001111111111000110011000111111000001111000001111110000001110011100001111000110000110011100011000000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111001111111111111111111111110000000000000000001111110000000000000000000110011000000000000000000000000000000000000000000000000000000000011111110000011000001111100000000001111100000001100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000111110011111001100111111111111111111000000000011100111000111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111000000000000000000000000000000000000111100111000000000000000111111111100000000000011110000111001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110001111111111111111000000000000000000000000000011111111111111111111111111111111111100000000000000000000000000000000001110001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000110011111111111111111111111111111111111111111100000000000000000000000000000000000000011111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111001110000000000000000000000000000000000000000000110000110000000000000000000000000000000000000000000000000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000000000000000000000011100110011001111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100111100001111110000000000000000000000000000011001110000001111000011100111111111111111111111111110000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111100000000000001111100111000111111111111000000000000000000000000000000000000000001111111111111000000000011111100000000011111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111000000001111110000000011111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000001111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000001111111111111111111111111111111111111111000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111000000001100110011111000001100011111100000000111001110000111111000000001111100110011111111100000000000111111110011001100111000110001110011001111100000110001111000110000111000000001100111110000001111000000000000001111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111110000000000000000000000001110011001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000110011000011110000111100000111111100000000000000001111111111111111111111111111111111111111111110000000000000000000000111100001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111001110001100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111111111111111111111111111111111111111111111100000000000000001111100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110001111110000001111000000111111111111111100000000001111000011111111000001111000111111110000000000000000000000000000000000000000000000000000000000000000000001100111100111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000001100000000000000000000000011111001110000111100110011001111111110000000000111100001111000110011000111100000000110000000000000000111100110011110000000000000000000000000000000011000000000000111110011111000000110011111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111000001111111111100001111111111111111111111111111111111111000000000000000000000000000000000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000110000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111100000000011111111110000000000001111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111110000001110011111000001100011110001100011110000001111110000111001110000000000000000000000000000000000011000111111000000111110011100000111000000111110011100001110001110000001110011111111111111111111111111111111111111111111100000000001100110011111000000111100000000000001100110000011111110011100001111111111111000000111100011001100110001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000011000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000110000111111000000000000011111111000000111111100001100111000110000000111110000111100011000111001100110011001110001100110011110000000000000000000000000000000000000000000000000000000000000000000111100011001100000000011111111111111111111111111111111111111111111111111111111111111111111100110000001110001100000011111001111111111111111111100000000000000000011100000001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000001111111111111111111100000000000000000000000000000000000000000000000000000011110000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110000000000011100000000111111110000000000111111111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000001100111111111111111111111111111111111111111111111110000001111000000000000000000111100110011001100000111110011100000011111100011000111100000011111100000000011000111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100001111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111001110000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100000000000011111111111111000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100000000000000011001100011110001100110001111110000001110011001100110011000110001110011100001110011001110000011111111111100000000001110011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111100000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000011111001110000001111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111100011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011100110011111111110000000000000011111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000111100001111001111100000110001110011000011110000000001100001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000001111111111000000000000001111111111111111111111111111111111100000000000110000000000000000011000001111000000110000000000111111000110000011111111111111111111111111111111111111111111000000000000000000000000011111111111111111111111111111111110000001111000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001110000000000110000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111110001100000000000000000001111111111111111100000000000000000011110000111100000011110000111000000000011111111111111111111111111100000000000000000000000000000000000000000000000000000000000111000000000000000000000110011000001111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111110011111111111111110000000000111111111111111111111111111111111111111000000000000000000000111110000000000000000000000000000000000000000000000110000000000000001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000001110011000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000111111111111111111111111111111111111111111111111111111111111111111111110000111001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000111100000111111000000000000000000000000000000000000000000000000000000000000000000000000111111111111111000111111111100001111110001100111111111111111111111111000000000011111111100000000000000000011111111000110001111110000011110000000000011111100001111100001111111111100011000001111111100000110011000000011111000000000000000000000000000000000000000000011000000001111111111111111111111111111111111111111111111111111111111111111111111111110000000011110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110000000000000000000001111111001100000000111111110000000000001111111111110011000011111000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111111111111111111111111100000011110000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100111000110011110000000000111111111100000000000000111001110001100000001111111111111111100001111100000111111111111111111111111000000111100000011111111000000000011111100111110000000000000000000000000000111111111111111000000001111100110011111111111111111111111111111111111111111111111111111111111111111111111001110000111001111111000000011000001100111000000111111110001100110001110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000000110011100000000000000000000000000000000000000000000111111111000000000000000000000000000000000000000000001100111000000111111111000000001111111111111111100000000001100111111111111100000110000000011110000000000000000011111111111111111100011000111100011110000011100111110000001110011100000000011110000000111111000000000000000000011111111110000111111111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000001111100000011100111111100011111111111111110000111111110000000000000000000000000000000000000111111111110000111000110000000000000000000001111111100000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111000011110011000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000000011110001100011100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100000111111110000001111000000000011100000001100111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001110001100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111001100111111111111111111111111111110000000000000000000000000000000111111100000000111111000110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000000000011000111111111111111111100000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111000000000011111111111000011111111111110000000000000000000000000111111100001111100001111111111111111000000001111100111000000111111111001110000111000011100011100111000111111000000001100011111100000111111000000000000000000000000000000000001111111111111111111111111111111110000111001111000011000001111111111110000000000000000001111111111111111111111111111111111111111000011110000000011111111000011111100000011110001100001111111111111100111111111111111111111100000000000000000011111111111111111111111111111111111100000000001111000110011001100110011100111000011100111110000000011111111111111000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100110011111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000011100000111100011111000011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100001111111111110011000000000001111000011001100000000000000000000011111111111111111111111111111111111111111110000111000110011000001111111111111111001100000000000000000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100011000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111110011111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000000000000000000000000000000000000000011111110011111111111111111111111111000000000000000000000000111000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000011000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011000011100001110011111000111100011001111111111000000000001111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111100001111111111111111111111111111111000011111111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000001100011100011100111000011111111111111111111110000111111000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011001111001100111000011100011100001111100011000000000110011000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000001111000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000110000000111001110001110011111111111000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111100001111111000000000000000000111110011001110000000000000110000011111111111111111111111111111111111000000111000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111111001110011100011100001111000011100111110011001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011100001110011110000000000001111111111111111111111111111111111111111111111111111111111111000000110011110001100011100000011111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000111001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000001100001111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000001111111001110000111100000011100111100000000000000111111111111111111110011111100111111111111111111111000000000000000000000111111111110000000000000000000011110001100011110001100111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000111001110001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000111111111111111000000000000001111000000000000000000000011111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111100011110000011110000111001110011001111111110000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111100000000000000000000000000000011111111111111111111111111111111111111111111111111110011111000000000000000000000111100000000000000000000000000000000000000000011000111111000111100000000000000000000000000000000000000000000000000000000000000000000000000000111110000110011000111100011000011111110000111000110000000000000000000000000000000000000000000000000000000000000000000000000000000011100001111100110000011111110000111111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111110000011000000011111111110000000111111110000000000000000000000000111111111111111110011111111111111111111111111111111111111111111111111001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111100001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111000011110000000000111111111111111111111111111100000011111111000000011000111001110000000001111111111111111000000000110001111110000000000000000000111111111111111111000110001110011111111100000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000011111111111110000000000000000000111100110000011111100000000000000000111111100111001111111111111111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000001111111111111111111111111111111111111110011000000000000000000000000000000000000000000000000000001100110011000111100001111110000000011111001110000000000000000000000001111111111111111100111000000111111110000001110011100001111000011100111000011110001100000111110011001110000111001111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000111111111111100111000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000001111110001110000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111000000111000111100011000001111100110001100111100001110011111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100111000000000000111111111110000111111111110000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000011000011100000011111111111111111110000001111000000000000000000000000000111000111111111111111111111111111111111111110000000011111111111111111100011000000011111111111000000000011111111111111111100000000111111000000000000000000000000000000000000000111111111111111111100111000011110001100110011000000000000000000000000000000000000000000000000000000000111000000011111111111000111100011111111111111111111111111100000000000000000110001111000110000011111111000000110000000000000000000000000000000000000000000000000011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000110011000110001110011111111111111111100011000000111111001100000001100111000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011100011001100011111100000000000000000000011111110011111111111111111111111111000000000000000000000000000000000000000000000000000000111100000011111100111000011111100000000000000000001100000000011111111111100000000111110000000000000000000011111111111111111111111111111111111111111111111100000000000000000000000000001111100110011100001110011001111111111111111111110000000000000000000000000000111111111110000111111111111110000000111110000000011111111111111111100000000000000000000000000000000111111111111110001111111111000000000001111110000111111111111110000110001111110000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011000000000000000000000000000000000000111100001100110011111111110000111100110011000111001100011111111111111111111111111111111111111100000000000000000000000000000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111110000000000000000000000000000000000000000000001111111111100000000000000000000000000000000000000000000000000000000000000000000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111111000011111111111111100001111111111111111111111111111111111111111000011111000000111111000001100110011001100000011111111000001100110000011111111000001100110001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111110000000011111111111100001111000110000011111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000111111111111111100111111110000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111100000000000000111100000000000000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000000000000000000000000110011001100110000000011111111110000000000000110000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000110000000000000000000000000001110000110011111000111111000011001100000001111110000000011000011111100000011111001100001111001100111000110011000000000011001100000111110011000111110000111000000111110011111110000000000000000000011111110000000000000000000000000111111111100001111100000000000000000011111100000001111000000000001111111001100111000011111100000110001111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111100111111111110000000000000000000000001111111111100001110011100011001100000110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111000011100000000001111111110000111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000111111111110001111100000111001100110000000001111111111000011111000001111100000000000000111111111001111000000011111100001100000111111100000000000000000000000011110000000011111111100011110000001111000011110000001111000000000110000111100000000000000011111111111111111111111111111111111111000000000001111111111111111111111111111111111111111111111111111111110011001111111110001111111111111111001100000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000011111111001100000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110011111111111110000000000000000111100000001111000001111000000000000000000000000000000000000000000000000000000000000111100001111111111111111111000000000000000111111111111111111111110000000000000000000000000000000000000000000001111110000000000000000000000000000111111111111111111111111000011111100001110001111110000011000111001111111000000001111111111111111111111111111111111111111111111111111100000000000000000000000001111111111111111111111111111111111111111111100000011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000110011111111111111111111111111100000001100011110001100011100111000000000011111111111111111111111111111111111111110000000000000000000000000000000000000000111111111111111111111111111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100110000000001111111111110000000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011111110011111111111111111111111000000000000111111111111111111111111110000011111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111110001111111110000000000001111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000111111111111111111111111111111111000000001110000111001111111110000000000111100011000000000000000011100001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011110000011000000111111111110000001110011111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111100011000001100110011000111100000011110000001111111111000000000000000000001111111111111111111111110000000000011111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000001111111110000001111111110001111000000001111110001100001110011100111111111000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111110000000001100011100111000011100110000001111110000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000000000000000000000000000000000000000000000000000110000011110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000001111000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111000011100111000001100000000000011111111000000001111100111000110011000111001111111111111111111111110000000001111000000000000000111111111111111111110000000001100110001111111111111110000000000000000000000000000000011111111111111111111111111110000000000000000001110011111000000111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111100011001100000000000000000000000000000000000000000001111111111111111111111111111100000110001110011100001111000000111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000111100000011111111110000000000000000000000011000001111001111000110011001100110000011111100011000001111110000001111110011001110000011111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000011100011001111000000000110000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100000111111000000000000000000000000000000000011110000111100001111000011111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100110011000011100110011100001111000011100110011001110000000000000000000000000000000000000001110011111000001100000001111110000000000001111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000111111111111111111000000111110011000001100110011000001111111111100000111111110001110011100000000000000000000000111111111111111110000000000000000000000000000000000000000001111111111000110001111000000111111000011111111111111110000011000111110011111000000000000000000000000000000000000000000000000000000000000000001111111111111111111000000000000000000000000000000000000000000000000111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001100011111100000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000000000111111111111111111111111111111111100111000110001111000011100111110000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111100000000111111111111111111111111000000000000000000000000111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000110011100000000000011111110011001110000000000000001111110000000000000000000000000000001110000011110000000000011111111111111111100001111111111111111111110011100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000111001111001111111110000000001111111111111111111111111111111111111111111111111111110000000000001111000000000000000000000000000000111000000111111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000000000000000000000000000000000110011001100110011111111111111111110011111000000000000000000000000000000000000000000000111111110000000110000000000000000110001100111001110001111111111111110000000000000000011000000000000000000000011111111111111111100110011000011110011111111111111111111111111111100000000001111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000011111111111111111111111111111110000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111100000000110000000000000000000000000000000011001100011111111111111111100001110011001100110011111000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000110000000001111111110000111111111100011000001111100110001111111111111111111111111100000000000011111110000110011111000000111111111111111100000000000000000000000000000000000000001111100000000000000001111111111100111111100000110011111000000000000000000000000000000000000000111100000000111100110011111000000011111100001111000110000011111001110000111100000000000000000000000111111111111111111111111111111111111111111111111000000000000000000000111111111000110000111001110001100110000011111100001111000110001110011100011001100111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100110000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100001111110000111111100001111111111000000000011111000000111001100111111111111111111111111111111111111111111000000000000000000000000000000001111111111111001110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111111111111111111111111111111100000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111100011111111111111111111111111000000000000000000000011111111100000011110000011001110011100000011001100011111000011100111000011100111000000000000000110000000000111111000000001111111100000000111111000000001111111100000110000111001111000111111111111111111111110011100011111111111000000000000000000111111111111111111111111100011100001110011100001111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100000000000000000000111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011000000000000000000001111111111100000000000000000000000000001111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111100000000000000000000000000000000000000000000000000000111001110000110011001110011000011110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001111000001100000011100000000000000000011111111111000000111100000011111111111111111000000011110000001111110000111001100111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111000000000000000000000000000000000000000011000111110000111111001110000111100001111000011111100000111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000011111100000000000001110000000000001111111000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001100111110000000011111001100111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111110000000000001111110000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011110000000000000000000001100011110000000000000011111111111111110000000000000000000000000000000111111111100000000000000000000000000000000000000000000000011111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111000000111100000011111111000001100011110001100000111111000111000011100110011111111100000000000000000000000000000000111111111111111111111111000000001111100111000110001111110000000011111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000111111000000000000000001111111111111000000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110011111000000000000000000000000000000110011111111111111111000000000000000111100000000000000000111111111111111111111111111111111111111111111111111111111111111000000111111111111111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000011111111111111111111111111110000000000000000000000000000000000000000000000111111000001100011111100000111100000111100011001100110011000111111111100000011111111110011000110001111100111000110001111100110000110001111111111111111111111111111111111111111111111111111100000000111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000011111100000011100110011001100001111111111100011000111100111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111100001111100110011111000000000000000000000000000000000000111111111111111111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011000111001110001100110011100011001100000111111000011100011110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111110001111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111100000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000011000000111110000000000000000000000000000000001111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011111111111111111111111111111111111111100000000000000000000001111100111111000000011111111000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111110000000000111111111110001100000111111001100111110000001110011111110000000011111100000110001111111111111111110000000000011110001100000000000000000000000011100000000111111111111111000110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111111111000000000000000011110011111111111000000001100000000011110000111000111111110000011110011000011111111111111111111110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000011111111111111111111111111111111111111111111111111111111111110000000001111111111111100000000000000000000000000000000000000000000000000000000000000000000111000000001111111100011111111111111111111000000011111111111100000000000001111111111111111111110011001100110000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000011100111110000000000000000000000000000000000000000011111111110000000111111000011111100000011111111111111111111111110000111111111111111111111111111111111111111000111111111111111111111111111111111111111111111111111100110000111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000011000000011111111111111100110011100011111100000000111111111100001111111100000000000000000000000000000000000000000000000000111111111111111111111111111110011111000000000000000000000000000000000000000000000000000000000000000000000000111111110000011100110000111111000011100110011111000000111100000000000000000000000000000000000111111111111110000000000000000001110011111000001100110001111000000000000000000111111111111111111110000011000111111111110001100110001111000000011111111111111111111111111111111111110000011111111111111111111111111111111111111111111111111111111100000000000000000000111110011111111111110000000000011100001110011111000000001110000000111111000000001110000111111000110000000011111000000000000000011000111100011000111100000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000110011000001111000000001111111001111111111111111111111100000000000000000000000000000000000000001111111111111111111110000000000000000000111000000111111001100011111000011111000000111111110000000000000000000000000111111100001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100000000000000110000000000000000000000000000000000000000000011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000000001110011001110000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000111111111110000110011001110011100011110000011111111111111111110000000011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111000110011001100011001100111111111000000000110011000111100011000111001110000001111100111000000000000000000000000000000000000110001111110000001111000110001111001110000000000001111000011111111111110000000000111111111111000011100111111111000110011001100011100111000000111111000110001111000000000000000000111111111111111110011100011001100000111110011100000000000000000000000000000000000000000000000000001110011111000000001111111100000110011001100011111111110000000000000000111111111001100111110000011001100110001110011001110000111001110000001111111111110000000000000000000000000000000000000000011111111111111110000000001100110011000111111111100000000000011111100001111111111000000000011110000001111111111001100000000001111110001100000111110011001111100000011110001100110000000001111110001100110011000111100000011111111000000000000000000000000000000000000000000000000000000000111111001111111100000000000000000000000000000000000000000000000000000000000111111111111111111111100000110011000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111100011000000110000110000001111110000111111000000111100011110000001111100000000000000000000000000000111100000000000000001111000011100111000110011000111111111111000011110000000000000000000000000000000000000000111111111111111111111111110001111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000001111111110000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011000000000000111001100011100111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111110000000000001111111111111111111111110000000000000000000000000000000011111111111111111111111100000000011000111111000001100110011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100000000000000011000111100011001110000011100111000111111000110001110001111111000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000001110011001100110011001110000111110000001111110001111000111111111110000000001100011111100000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000011111000000000011111111111111110000000000000000011111111111111111111111111111111111111111110001111111111111111111111100000000000000000000000000000000111111000001100110011001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000011111110000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111000000001111111000000000000000000000000110000110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000011001111111111111100000000000000110001111111111111111111111000000111111111111111111000000000000000000000011100111111111001111111000000000000000000000000000000000000000000000000000000011111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100111000000000011111111000000001100000001111111111111110000000000000000000000000000000000000000011111111111111000111111100000000000000000000000000000000000000000000000000000000001111111111111111111111000000000000000000000000000000011111111111111110000001111110000000111111111111111000000000000000000000000000000000000000000000000000011100110001110011000011111111111111100000000000000000000000000000000111000110001110011111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100011001110000111000111100001110000000000000000000001111111111111000000000000001111100011000111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000001111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111110000000000000000000000000110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111110000110011001111100000110011001100110000000001111111111111111111111111111111111111111111111111111111111111100000000011000111111111100000000011111110000000000111110011000000111000011111111111100000000110011111111111111111111111111111000000000000111110011001110000111100000110001111000011100110011001111111110000000000000000111111110000000001110011001100110001111111111000000000000000011111111111100000000000001111000011110000000000001111000000000000001111111111111111111111111111111111110000011111111000000001111111100000011110001111100000000111100011000111111111100000000000000000000000011111111111111111111111111111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111100000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111000000000001100011111110011111110000000000000000000000000011111111111111111111100000000111110000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100001111000011100001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000000000000000000000001110000000000000000000001100111110000000000000000011111111111111000001110000111111100001111111111111111111111111111100111000011111111111111111111110000000000000000000000000000000000001111100110011100011001100110000000011110000000000000001111111111111111111110000000000000000000000000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000001111100000011110000111100011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111001111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000001110011100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111000000000000000000000000000111111111111111111111111111100001100000000000000000000000000000001111000000111100000011001100111000000000000000000000000000111111111100000110001111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001110001100011100111111111110000111111111000000000000000001111111111111111111111111100001111000011100111000110011000111001111001100110000000001100011100011000111111100000011110000111111000000000000000000001100110001111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111000110001111111111111111111111111000000000001111000000000000011111111111111000110000011111111111100001111111111000000000000000000000000000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111100001100110000011111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000001111111111111111110000001111100110001111000111110001111111111111111100000000000000000000000000000000000000000000000000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000111110000000011111111000000000000000000000000000000111001111111111111111111111111111111111111111111111100000000000000000011100111000000011111111111111111100011000000000000000000011111111111000000000000000011111001111110011111111100000000000000000000000011110000000000011111000111111111111110000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111110000000000000000000000000000000000000000000000000001111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000000000000000000000111110000111100011110000000001111111100000000000000000000001111111111111111111111000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011000000000000000000000000000000111111111111111111111111111111111111000000000000000000000000000011111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000001111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100000000000000000000000000000110011000000000000000001111111111111111111111111100000011100011000011000111111111100000000000011000111100011001100000000000000000000001111111111111110000000000000000111111111111100000000000000000000110001100111110000011000111001100111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100000000011111111001111111111111111111111111111111111111111111111100011000111100001111000110011111111110000011000111100011000000000000000001111111111111111111111110001100000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111110001100000000000000110000000000000011111111111111111111111111000000000000000000000111111111111111111000011111100011100111111110011000000000000000000000000000000000000000000000000000000011111111111111111111111111000011100110001100000000000000000000011111111111111111111110000011111111110000111000111100000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000011000111100011000000000111111111111111100000000011001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000000000000000000000000000000000001100110000000111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111110011100000000000000000000011111111111111111111111111111111111110000000011111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111100001100111110000111111111100001111111100001111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000001111100011111001110000111001110001100011111100000000000000000000000000000000000000000000000001111111111111111111111111001110000011111111001100111111111000000000000000000000000000000000000000000000000000000000000000000000000000011100001111111111000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000011110000001111000000000000000000000000000000000000111100110011111111100000000000001111111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111100001111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000011111111111111111111000001111100001111111000000011000111100001110011111111111111100110011110000000000000000000000000000011111000111111000011111100001110011111111111111111000000000000000001111111111111110000111111000000000001111111111111111111111000000011001100000000000000000000000000000000000000000001111111111111111111111111111111111111000000000000000000000001100110000000111000001111111111111111111100000000000000000000111111100111111111111111111111111111111111111111111111111100111000000000000000001111111111000001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111111111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000111111111111111100000000000000000000000000000000000000000000000111111110000111111110000000001100111000110001110011111000000001111111000000011111100110001110011001110000011110000110001110011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001110001100000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000001110011111110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000011001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111100000000111111111111111110000000000111100110011000011111111111111111100000000011111000111110011001100110011001111100011111111100011000001111111111110000000000000111111111001100110000000001111111100000000111110011100001110011000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111000110011001100000011111000111100000000000001111111111111111111110000000000000000000011111111111111110000011000111001111111110000000000000000000011100000011111111111000011111000000111001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111001100000000001111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111001100110011001110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111111000000111100000000001111111111111100000000111001110000111001111111110000000000000000000000000000000000000000000000000000000011111111111111111100001110011100000000000000000011111111000000000000000000000000000000000000000000011110001111000000000000011111111000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000011100000000000000000000000000000000000000000000000000000000000000001111111110000111100011001100011111111111000000011000110011100000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111000001111000011110000000001111111100011111111111000000000000000000000000000111100110011111100000000000000000000000000000000000000000000000000000000001111111111110000001111000000000111111111000011111000001111000001111110000111100001111110000011000000001111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100000000111111100111110000111111000000000011111111000011111100000001100111100011001100111100001100110011000111001100111000000000000000000000000000000000111111000110000000000000110011111100110011001100110011001111100000000111111000110000000000000000000000000000000000000000000000000001111111111111111100000000000000000000000000000000000000000001111111100000000000000000000001111111111110001100011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100000000111001111111100111000011110001111100000110011001111100000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000011111110000000000000111100000000000000000000000000000000011111001110001100110000000111111111111111111111111001111100000000110000110000111111111111111111111111111111111000000000000000000000000000000000000000000011111111000000000000000011000000011110000011111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110011100011000111111111001111100110011111111111111111111111111100000000111100000000011111111111111111111111111111111110000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011110000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011110001100001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000001111100110011111111001111111111111111111000000000000000000000000000000000001110011111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000110001111110000011001100000000011111111110000111001110000000000111111111100011000111001111111110000000011111111000000000110011001111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100000000001110011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100000111110001111000111100000110001111111000000000000000000111110011111100001111111111100000110001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111001100110001110011111000001100110001111000011110001100011100110011111111100000000000011111111111100000000000011111110000000000000000000011111111110000111111000000001111100111000000000011111110000000111110011100000011111111000000000000111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111000000000000000000000000000000000000000000111111111111111111111111111111111111111111000000000000000000000000000000000000000000000011111111000000000000000000000000000000000011111111111111111111111111111111111111111111110011001110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111001111100000011110000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000111111001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111110000011001100011100110011001111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000011111111111100000001111111111111111111111000000000000000000000000000000011111001100111000011111111100001110000000000000000000000000000000000000000000000000000111111100110001110011111111111111111000000000000000000000000000000001111111111111111111111111111111111111111111111110000000000000000000000000000000000000000011111111111111111111111110000000000000011000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111100000000000111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111001110001100110011110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100011110000111100011001100110011111000000000000011111111111111110000000000000000001111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100111111111111111111111111111111111001100001111111111111111111000011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000001111111111111111111111111111000000000000111111111000011110001111111111111100110001100011110000111001100111000001111111110011111111110000000000000110000000000000000000000000000000000000000000000000000000000000000011111111111100000000000000000000001111111111111000111111111111111111111111111111111100000000111100000000011111100000000111111111001110000001111111100000000000000000111111111100000000011000000011111001100111110000000000000000000000000000000000000000000000000000000000000000000000000000000001111100011110000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111100000001111111111111000110001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100000000000000000000000000000011100111111111111111111111111111111111000011000110011110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000111001100110011100001111111111111111111000001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000111001110000111111000000001110001110000001111000000000000000000000111110000111111111100111111111111111111111111111111111111111111111111111111111111111111111100001111111110000000111111111000111001100000001111111000110011001100110000000001111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111000000001111100001111000111100000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111001110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111000000001110011001110000111100110000111100000011111111100000110001110001100011110001100011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111110000000000000000000000111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111110000000000000000000000000000011111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111100111000110011000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000111111111111111001111100000000000000111100000000001100011100111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000001111111111111111111111111111111111111111111111100000000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001100000000000000000000000000000111111111111111111111111111111111111001100001111110000000000000000001111110000000000000000111111111100000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000000001100110011100111000000000011110000111001100111000111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111110011100000011111100011001100110001111000011001111000111111111111000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111001110001100011111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000001111100011001100011110000000111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000110011110011110000000000000000000000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111000000000001111111100000000000000000000000000000000000000000000111111100000000000000000000000000000000001100011111111100000000000000000111001110001110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111111100001111111100000011111111000001100110000000000000000111100110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111111111111111110000000000000000011001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111110001100000000000000000111111111111100000000000000000000000000111111111111111100000001100011100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111001100011001100001111111111000000000110001111110000000111111111111111111111111111111111111111111110000001111100111100001110011111111111111111111111111110000000000000000011111111111100000000111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100110011100001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111110000000011111111100110011111111000000000000000000000000000000000000000000000000000000000000111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000001100110001111000110011000111001100111001111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111100000000000111111000110001110011100001111110000000111111111001110001100110001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110011100000011111111111111111110000000000000000000011100110011001110011100000011111001110000000000000000000000011111111111111111111111111111111111111111111111111111111111100000000000000000000000000000011001100111000000000011111111111111111111111111111111111000000000111111111111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111001110001111111111111111111111111111111111111111111111111100000000111111110000001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000111110000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000110011111111111110000000000000000000000000000000000000000000000000000000000000000111111111111110000000000011110000011111111110000000000111000000000000000000011111111111111110001100000111111110000011111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000111111111111000000000000000000000000000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100111000011100111110000000000000110001110011100000011111111111111100000001100110000110011000111100001111000110000000111100000000000000111100000011111100001111000111001111110011001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110001110011001111100000110011000000000000000000000000000001111111110000000000000000000000000000000000000000000000011111111111100000011100111111111000000000000001111111100011100111111111111111110000000000000000000001111000000000011111111110000000011111111110000000000111111111100000000000000000000000000000000000110011110000000000000000000000000000000000000000000000000000000000110011111111111111111000000000000000000000000000000000000000000000111100110000000111000110011000000111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001110011100011001100000000000000001111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111111110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111000000111111000011111111110000000000000000000000000000000000000000000000001100111111000011110000111001111111110000000001100110001100111111111111111111111111100111110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000001110000000011111111111100000111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100110011111000000000011001111100111000011110000000000111111110000000000000000000000001111111111111111111111100001111111111111111111111110011000000000011111111111111110000000000011000110011111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111000000000000000000000000000000000001111111111111111111100000001100000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111000011001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000011111111111111111111111111111111111111111111111111111111111100000011110000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000000000111110011100000000111111001111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111100111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000011001111000110000011100111111100111111111111111111111111111111111111111111111111100001111001100110001100011001111000110000011111001100111000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110001111100111111111111100000000000000000000000111000000111111110000000000000000000001100111111111111100011001111100000000000001111001100000111100001111111111000000000000000011111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000011111111111001111001100111001100111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111110000001111100110011100000111111001110001100110001111000000000011111111111111111110000000000000000000000011000000000111111000001100110000000001111111111110000000011111001100111000011100110011111000001100110000011111111111000000000000000011111000000000000000000000000000000000000000000110000111111100000110001111111100000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111000000000000000000000000000000011100011001100110001100111001100110011111000000000000001110011001110001100011110001100011110000000000000000000000000000000000000000000000000000000000000000011111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000001111111111111111111000110011110000011110000011001100110001111100000000000111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111001100000000000000000000000000001111111111111111110000000000000000000000000000000000000000011111111111111111111111110011000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000111111111111111100000000111111111111111100000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000011111111111111111111111111111111000011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111100000000000011111000000111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100110001111111111000000000011100111110000001111000011100111111111111111111000111100011000111001100111000110001111110000000000001111111110011100001111000110001111000011111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000001111110000111111000001100110000011111111111111111111111111111111111111111111111111111111111111111111000000111110000000000000000000000000000000000000000000001111111100000011111100001110011100001111000011100110011100000000000000000000000000000000000000000011111111111111111111111111111111110001100000111111110000000011111001110001100110000011111001110000111100001100000111111110000000011000011111111111111111111111111111111111111111111111100001111000110000011111111111110000000011111100001111110000000011111100000011111111111111111000000000000000000000000000000000000000000000000000000000000011111111100000000000000011100111100111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000111100000000111111110011001111111111111000000001111111000011111111100000000000000000000000000111111110000111100011000111100001111110000011001100011110000001111110000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111110000111111111100000000000000000111111111111111111111111111111000111111111111111111000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100011000001111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111111110000000011111000111001100111000001111100011000000000000000011100000011111001100111000000000000000110000000000111111110000000000000000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111100000110001111111111111111111111111111111111111111111111100001100110011111111111111111111111111111111111111111100000111111100111000001111100001110011000011111111111111000011110011100000000000111111111111000000001111110000111111111111111111111111111111111000000000000000001100011100110011111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000001100000001111111111111100000000000110001111111100000000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000011111111111111111111111111111111111111100000000000000000000000000000000000000000001111000000011000111111110011100011001111110000001110011001110000110011000000000000000111111111111111111111111111111000000000000000001100110011001100000000000000000000000000000000000000000000000000000000000000000000000000000001100110011100000000000001100001111111100000011100111111111111111111110000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001111100000011110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000011000000000000000011111111100111000000111111100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100111000011111111000000001111111111111111100000001100000000000000000011111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111100000000000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000011111110000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000000000000000000000000000000000111111111111111111111111111111100000111001111001110001100110011001100011100000000000001111111111111111111110000000011111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111100000000110001111111111000000001111110000111111000000000111000011100011001110001100110000011111001110000111001100110011111110000000000000000000111110000000011111100110000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000111111111000011001100011000000110011001100000111110000011111100000000000000001111110001100000111111110000000000000000000000000000000000000000000000000000111110000111111111111111111111111111111111111111100011000000000111111111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110000000001111111100000000000011111111111111111111111111111111111111111111111111100000000001100001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000011111100000011111110011111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000011100110011001111111111000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011100001111000000000000000000111111111111111111000110000011001100110001111000000000011111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100111000110000000011001100011100110011100000000000000000000001111110000000000000000000000000000111111111100111000000000000001100001111111111111111111111111111111111111111111111111111111111111000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111110011100000000000000111000000000000000000000000000000000011100111000110000000000110001110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000111111111111000000000000000000000000000000110011001100011110011100000000000111111111100001111000000111110011100011000001111110000111111111111111111111001111111111111111111111111111111111111111111111100111000011100110011111111111111111100000000000000000000000000111110000000000000000000000000000000000000111111100110000000000000000000000000000000000000000000000001111111111111111001100110000000000000011111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111110011000011100111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000011110000111001111100000011110001111110000011001100000111100001100011111100000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000000011000000000001100000000000011111111111111111111111111111000000000011111111000000000000000000000000000000111000110011000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111000011111100000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000111001100110011100000011111100011000111001110001100000001100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111111111111111111111111111000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000111111111111111111111111111111111111111111111111111110000001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000011111100000000001111111111100001111000111111000001100110011001100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111110000011000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111110000000000111111111100000000000000001111111111111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111000000000011111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000111111000111111111001100000000000000000001111001111111111111111111110000000001100000111001100110011100000011111100001111110000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000001100000011111100110011111111111111110000000001100110011000111110000001111000011000000111100000000001111111111110000011001100000011110001100110001111110000000011110000111001110000000000000000000000000000000000000000001111000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111000000000000000001100000000000001110000111001111100000011100000000000000000001111110000001110011001100111000110011000111100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000000111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011111111100000011111000011100001111110000000000000011111111111111111111110000000011111111110000001110011001100111110000000000000000000000000011111111111111111001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111110000000000001111111100000000001111000111111100001110011100011111110000000000000000000000001110011110000000011111100011001111000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000011000110011111000000000000000000000000000000000000110000000001110011100000001100000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111000000000000000000000111111111111111111000000000000011111001100110000000000000000000000000000000000000000000000000001111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000111111111111111111111111111111111111111111111111100111000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011001100011111000000000000011111111111111110000011000000011111111111111111100000000000001100011110000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000000000000000000000000000000000001110011001100111000011100110011111111111000000001100000000000000001111110011001100110011100011111000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000110000001110000011111100000011111100011000000111111111111000000000000000000001111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011100011100011001100000000011111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000011111111111111111111100011001111000001111111111111111110000000000000000001111000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111110000001111111111111111111111111111111100001100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000110001110011111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111100111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111100000111111100000000011111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110000000000001111111100000000000000000000111111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000011111111111100000000011000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100111111111111111111111111111100000000000110011000110000011000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000111111110000011001100110011000001111111100000111100000000001111000000000000000000000000000000000000000000000000000000000000000111111000000000000000110011001111111110000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001100001111000110011000111111100000000000000000000011100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111000000000000000000000000001111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000000011111111111111111111111111111111111111111111111100000000000000000000000011111111000011111111000001100110011000111100001111000011111111111111111111111111111111000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000000000000000000000000000000001111000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000001111001111111111111111111110000000000000000000000110000000000111111111111100111111111111110000000000000000000011111111000000000000111111111001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111100000000000000000000000011111111111111111111100000110011000111001111001100000011001111000000000000000001111000000011111111111111111111000000000000000000000000000000000011111111111111111111111111111111000000000000000000111001100111000110001110011100000000000000000011111111111111111111000001100011111100000110001111110000011001110001100000000011111111111111111100011000111001111100000110001111110000011001100011100111110000001111001111100000011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111000000000000000000000000000000000000000000000001110011111000000001111111100000110001111110000011001111111000000111100001111000000111111110000000011111100001111000011100111000110001110011100001111000000000000000000111111111111111111110000000000110001111111111111000011111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000011110001111000111111111111111111111111111111111111111111111111111111111111111111110000000000000011111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111100000011100000000000000000000000000000000000000000011111111110000111001100111000110000011111111000000000000000000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000111000000000000000000000011111001100111111111000000000000000110000000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111100000011111111111111111111111111111111111111111111111111111111111111111111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000111110011000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111000000111111100111111100001111110000000000000000000000000000000000000000011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000110001111000011110001100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100110001100111111111100000001111000111001100110011100001110011111111111111111111100000000000000000000000000000000000001100000000000000111001111111001111111110000011111111111110000000000111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111000001100011001111000011111111111111111100000000000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000000000000011111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000000000111100001111111110000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000011110011100001111111111111111110000000000000000000000000000000000000000000000111111111100001111110000001111000000000000000000000000000000000000001110011100001100000000111110011001111111110000000000000000000000000000000000000000000000000001100110011001100110001110000111100001111110000111111110001111100000110011000001111111100000110000011100110011111000000001111111100000110001110011001111100000000000000000000000001111111110011100001110011111000001100011100110011110001100110011001100000011111111100000011100110011001111100000011110000000000000000111100110011001100110011001110001100110011000001110001111111111111111111111111111111111000000000000000000000011111001110000111100011000111111100111111100000000000000000000000001111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000111001110001100110001110011111000000111111100000000000000000000000000011001110001100000000011111111111111110000000000000000000000000011100111111111000000000000000000000000000111111001100011111111111111000000000000000000000000001111000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111100000000000111100011000110011111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111100000001111000011100110000000000111111111110000111100110011111001100111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110000000000111100000111111111100011111111111111111111111100000000000111111111110011001110001111111111111111111111111111000000000000000000000000001111110000000000111100000011111100001111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110001111000011111100000111111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000000000000000000000011111001110000111100001100111111110000110000001100110011001111000000000000000110001111100110000000000000000000111100000011111111100111000110000000001111111111110000000011111110000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001100110000000000000000000000000000000000000000000000111100110011000000000000011111111110001100011110000000000000000000000000000111001100111000110011001100110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000011001100000111110011100001111000011110011000111111000000111001110000111111110000000011111111111111100000000000000000000000000000000000000001111111000011111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111111111111111111111111111001100000000000000000000000000000000000000001111111000000110011001110000111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000111100000000000000000000000001111100001110000011000111001111111100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011000011111111111111111111111111111111111111111111111000000001111111100000011100110000000000000000000000111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000011000111111111110000000000000111111110011100001110011111111111111111110011001110000111111000000000000000110011000111001111111111111100000000000011100111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000001111111000000000000000000000000000000000000000000001111111000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000000000000000000000000000000000000000000000000000000000000111001110001111001111110000001100011111100011000000001110000111111000001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110000000000000000000000000111111100001111001100000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000011111111110001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111100000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111100000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111110000111001100111110000000000000000000000000000000000000000000000000000000000000000000000011111111111100000000000000000000000000000000000000000000001110000000000000001111111111111001110000000000000000000111000000000000000000000000000000001111111111111111110000111111111100000000111100000011001110000001111111100000000000001111111111000000000000000000001111111100000110001111110000001111111111111111111111110000000011000011111001100111110000000000000000000000000000000000000000000000000000000000000000001111111111100000000000000000000000000001111111111111000111111000000111100110000000000001111000000000000001111111111111111100110011001100111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000000111111111111001100111111111111111111111111000011111100000110001100011111100000110001111000110011000111111000001100011111111110000000011100111000000111111110000011000000011111100011000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000001111111111111111111111111111111111111111111111100000000000000000000000000111110011111000000000000111111111111111111111111000000000011111111111111111110011111110000001111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111100000000000011111111111111111111111111111111111111111110011001110000000000000000000000000000000011111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000110011110000000000000000000000000000000000110000000111100000000000111110011100001111000011111000000000000000000000001100000000000000000000111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000011100111100011001100011100110011001110000001111111111000110011001100011110001100000000011111000011111100000000000011100111000000000011001100110011000000000000011111000000000000000000000000000000000000000000000000000000000000001111111111111111111001110000001111111111110000111001100111110000001111000000111111110000001111111110011001110001100011100111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111100000011111111110000000000000000000000000000000000000000000011111111111111110000000000000000000000001111111111111000011111111110000000000111111000000000000001111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111100111000011111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000011000111111000001100011111100000000000000001111111111111111111000000000000111110000111001100110011001100111000110011001100110011111111111111111111111111111111111111111111111111111111110011111111111111111100000000000111111111111111111111111111111111111111111111110011100000000000000000000000111001110000111100001111100000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111100000011111001100011111100000000000000000000000000000000000000000000000000000111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000000000000000000000000000000000000000000000011111111111111111100001111111000011001100000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111110000111100001111000011110000001110011111111111000011111000000001111111111000000001111111100000000111111000000001111111111111111111111111110000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111000000000000110001110011110000011110001100000011111100000110000111000110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000110001110000001111110000111111001110000011111111000000111100011001100110001111100001110011100000000000001100011100111000000000011111111111111110000111100000011111111000000111100001111000110011000111100000000000011111111111100001110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111100000000111111000011111111110000000000000000111111111110000000000001111110000111100000011111111000000111001111111111111111111111100001111000110001111000000111111111111111000000111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000001111111111111111111111111111111111111111111111111100000001111001100110011001100000000011111111111100001111000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111000000001111100110011111000000001111110000111001100111110000011000111111111111110000000000000000110001110011100001110011100011000000000000011111111000000000000000000001111111111111111110001100000111110011100011001100000111111000011110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111110000001111111111111111111111111111111111111111111111111111100111000001110001111000111001110000011110001100011100111000011100110011001100110011100011000111001111100000000111111111111111110000000111111111111110001111110000000000000000000000000000000000000000000000000000000000111111111111110000000000001111110000111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000011000111110011100011100001110011111000111000011111111111100001110011001100111000011111110011111111110000001111110011000011110001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000011111111111111111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000000000000000000000000000000000000000000000000000000000000111110011100000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000111111111111111100011000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000001111111111111111111110000110011100000000000000000000000000000000000000000000000000000000000000111100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111111100000110001111000000111111111100000000000000000000000000000000000000000000000000000000000000000000011100111111111111111110000000001110001100011100000000011111111111111111111111100000000000000000000000011111111110000111001100111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000110001111111000111111000000000000111111111111111111111111111000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000011111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111000000000000000000011110000111001111111111111111111111111111111111111111111110000001110000000000001111111111110011110000000000000000000011000111111111111111111111111111111111111111111111111111111100111111111111111111100000000000001100000111001100111000011000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111100000000001111111111001100110011111111111111111111111111111111111111111111111111000000000000000000000000000000000000001111111111111111111001100000111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111110000000011100111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111110011000110001111111001100011100110011100011111111111111111111111100000000000000000000111111111000000000110011000001111111111110000000001100111111000000000000000000000000000000000000000000000000001111111111111111111111111111110000000000000000000000011111111111111111100011111111111000000001110000000001100110001111000000000011111111111111111111111100000000000000000011000111001110000111001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000001111100000000000000000011111111111111111111111111000000000000000000000000000000000110001110011100011001100000111111000110000011111111111100000000000011111001100111000110011000111100001111100011111100000011110000000000111111111111111100000000001110011111000001100110001110011100001111000011111100000011100111110000000011111111000001100011111100000110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111100011000000011111111110011111111111111111111110000000000000000000111111000110000000000000000000000000111111111111111111111111111111000000000011111111111111111111111111111111000000000000000011110011111100011000000000000001111111111110000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111110001100111100011100111111111000000000000000011111111111111111111111111111111111111111100001111000000000000000011111100000011111111111000000000110011001100110001100011111111111111111110000000000000000110011001110000000000000000001111111110011100001110011111111111100110011001100111100000000000001110000000000000011111111111111100000000000000000000000000000000011111111111111111111000110000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111110011110001111000011100111000110000011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111000110011000111001111100000011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111001111111111111111100000000000011111111000011111111111111111111100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100001111000001100001111111110000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111110000000000111100000000000000000000000000000110001111110000001111000000000000000000000000000000000000000000000000000000000000000000000011100111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110011001100110001111111111111111111111111111111111111111110000000000000000011111100000000000000111111111000111111111111111111111111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001110011110011111111100000000000110001111111111111111111111111111110000000011111111111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111111001110001100011100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100001111111111111111111111001100110011100011000011000111111111110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000000000000011111111000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111000000011000000000000000011111111111111110000000000000011000011000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000111100000000011111100000111111110000000001110011001100011110000111100011001100110000000000000011111111111100011000001111111111000000000000111111000011111001111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111001100111111000000001111100111000000000000000000000001111111111111111110000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001111111111111111111111111111111111111111111100011001100000001111111100011000111111000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111000011111111111111111111111111111100000001111111110011111100111111100011001100011110000111100011001100000011111111111110000000000000000011001100000111111110000001110000111110011111111111111111111111111111111111111111111111111111000000000011000000000000000000111111110000000001111111100000000111111111111111111000011111100000000000000000000000000000000000000000000000000000000000000000111111111100001111000011111100000011110000000000000000000000000000000000000000000000000000011111111100000000001111111111111111111111111111111111111111111111111110000000000000011000011111100000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011100111001111000001111100011000111001100110001111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000000111110000000011111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100000000000000000000000000000000000000011100001110000000000000011111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000001111000011111111111111111111100001110011100110000000000000000000111111111110000000000000000000000000000000000000000000000000000000000000000000000110001111111111000011001100000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001100110011001100001110000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111100001111001111111111111111111110001100000000000001111111000000000001111111111111111111111111111111111111111111111100000000000000000000111110000000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111111111111111111000000000000000000000000000000011111111111111000011000011111111111111000000000000111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000011110001100011111111111111111111110000011111110000000000000000000000000000000000000000011100001110011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110001111000110000011111100001110011001100111111100000001100110001110011000111000000000000000000001111100000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111000000001111111100000011110000000000000000001111111100000000111001110001100000000001111111111111111111111110000000111100000011100111110000000001111111000110011000111100011001111111111111111111111111111111111111001100011100001111111000000001111111111111111100000000111111111100000000001111111111110011100000000000000000000000000000000111111110000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111000011111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111100110001111000110001111110000011000111000000001100111111111100000011111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111000011110000111001110000001100011100110011001110000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000000000000000000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111000000000001111110000001100011100111000000000000000000000011111111111111111111111111111111111111111111111111111001111111111111111111111111111111000000000000000000000000000000000000011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111110000011111000000000111111111111111111111111100000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111100000001100110000000111100000000011000111110000011000110000000001111110001111001100111000110000011111100000011100000000001111111111111111000000111001111111100000000001110011001100110011001111111111111111100000111111111100000000000000001111111111111111001110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111000111111111111111111000000000000000000110011100000011111100011001111111111111111111111111111111111111111111111111111111111111111111111111111111111000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111000000000000000011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111001110000111100000111100110000111110000001110011111000000111000000000000000000000000000000000000111111001100000000000000000011111111111111111111111111111111111111111111111111111111110000000000001111100111000110001111110000011000111001111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001100000000000000000000000000000000000000000000000001110011001111111111111110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111100000000000000000000000000000000111111000011110001100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001110000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001100110011000111001111111111111111111111111111111111111000000000000001111100000000011001100000111111000110000000000001111111111111111111111111111110000001111110000000000000000000000000000000000000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001100011110001100011100111000110011000000000111110000111100011000001111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111100000000111000011111000000000000000110000000000011111000110001110011111111111111111100000000000000000000000000000000000000000000000000000000111111000000000000001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000001111000000000000000001111100111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000011111111111111111111111111111111111111111110000000000000000000000000000000000001111111111111111111111100000011110000000001111000000011111111111111111111111111111111111111111000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000011111111111111111111111111111111111111111111001110000001111111111110000011110011000000000111100000000000001100110011000000000011111111111111111100110011000111111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111111111110001100111111111111111111111111111111111111000111000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110001100001110000111110001100110000011111001110000111110000111000011100111000110011001100110000111111110000001111111111000000000000111111110000001111110000110011100001100111111111110000000000011111100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111110000000011111100011001100011111111111111111100000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000001111110001100011110000000110011000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000011111111111111110011001111100000011100001111111100000011110000001111111111110000111001111111111111111111111111111111111111111111111111111111111111111111111111100000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000000000000001111111111111110000000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000011111100011001100011100111001100000000000000001111100111000000000011111111111111111111000000000000111111111000001111111111111111111111111111110000000001111111000000000011100110000000000000000000000000011110001111000000000000000000000000000000000000000000000000000000001111111100011111111111111111100110011111100000000111100011001100000000000000000000000000000000000000011100001111000011100000001110011001110000111100001100111001110000001110011111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110001111110001111111111110000001100000111111000000000000000000000000000011111111111100000011100000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000001111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111111111000000110000001100110001110000001111111110011001100000000000000000000111111111111111111111100000000011111111111111110000000000110001111000110001110011111100000000000000011111111000000000000000000111111111111111111111111111111111111110000111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000000000000000000000000000000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110011001100111000000000000111001110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000000000111110011100011000000000000011111111111111111111111111111111111111111111111111111111111111111111110001100110000000000000000000000000000000000000000000000000000000000000001111000000111111110000000011111111111111111111111110000000000000000000000001111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001100000000000000000000000000000000000000000000110001100111110000000000000011111111000011000000001111000110001111111111111111110000000000000000000000000000000000000000000000000000000000000000011100001111111110000000000000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000000000000000000000000000000000000000000000000000111111111111111111111111111111111111110011100000000000000000000000000000000000001100111100000000000000000000000000000000000000000011111111111111100000001111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011111000000011001100011111111110000000000011111000000000011111111111111111110011110000000011100000000000000000000000000000000000000000000000000000000000011111111111111111000001111111111111111111111111111111111111111111111111111110000000110000011100110011111111110011111110000000000001111000000000000000000011111110000111000011111111110000000011111001100111111100000000000000000011001100011110000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111000110011000111001111111111111111111111111110000001110000001110000110000111111111111111111111111111111111111111111111111001110000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111100000000111111110000000011111110000000000001111111111111111111001111110011000011110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111100011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111100011000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111100111000011111001111111111111111111110011100000000000000000000000000000001111111111111111111111111100111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100000110011100000000000000011111110011111111111111111111111111111111111111111111111111111111111111000011110001100000111111110000000000111100000000000001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000011111001100111000000000011111111111111111111111100000000000000000000000000000011110001100110001111100000011111001100110011100001111000110000000000000000000000001100000000000000000000000000000000000111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100011110000001111111100000110000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111000011111100011001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111110001100011100110011100000011111100011000111001111100000011100111110000001111000110001111110000000000000000111111111111111100000000000000000000011000111001100110011001100110011100001111110000011000111100011000000000000000001111111111111111111111111111111100000000000000000011100111000110011000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111000000000000000000111110011001111111111111110011100000000000000000011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111100111100110000000000000000000000000111111111111111111111111111111110000000000000000000000000111111111111111111111111100000011100111111111111111110000000011111111111111111100001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000011100110011001100110011111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111100000110001111111110000000110011000001111111100000110011000000000000000000001111111111111111000000000000111111000110000011111111111111111111000000000000000001100110011000111111111100000000000000001111111111111111000000000011100111110000001110011100011000000000111111111111100000000000000000000111111111100000000000000111111110000001111111000000000000000111111110000000111111111111111111000000111100001111000110000000000000011111111111111110000000000000000000011000000000111111111001110000000000000111111110000000000000000000000011001100111111111111100000000000000000000000000000000000000000000000000000000000000000000000011100110011000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000111111111110001100011111100000000111110011001100111111100000000111111111111000000000000000000000111110000001100011001100000000000000000000011111111111111111111111111111111111111111111111100000000000000000011001100110011000111111000000000001111111111111110000000001111111100011001100011111000000000000000000000000011111111111100001100000111111000001111111110000011100000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011100001111001111100000000000000000000000000000000000000000000000000000000000110001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000001111000011100110011100000011111001110001100011111100111100011000111100011000001111100111000110011001100110000011111100011001100011100110011111000000000000111111111111111111111111000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000001111111111111111111111111111111100001110011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111100111100001111111111000000000000000000000001111111111111111111111111000011111100000011111000000001111000000001111111111111111111111000000000000000011111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111100000000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111110000000000111100011001111111111000000000000000000000000000000000000000000000000000111111000111000000000000000000000000000111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111110000111001110000110011001111000111111000000000111111000110011001100011110000111100001111100001111000011111000000001111000011111111111100110011111110000000000000000000000000000000110000111111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000011001111111110000000000000000000000000011111111111111111111111111111111111111111110001100000111111111111111111111111111111000110001100110001111000110000001100111100000111000111110000001111001110000000000000000000000000000000000110001110011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111000000000000001111111111111111111111111111111100110000110011111000000000000001100001111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111110000000000000111111111100000000000011111100011000000001100000000000000011000001111111111111111111100000000000000000000000000000000000000000011000110001110011110000111111111111111111111111111111111111111100000000000000111111111001110000000000000000000000000000011110000111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110001111111111111111100000000000000000000000000000000000000000000000000000000000000000110000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000011100111111111000000000110011000000000000011111111111111000011100111111111111100000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000011000110000111001111111111100000000000011111111111111111111000000000000000000000000000000000001111111111111111111111111111111111111111000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100011001100000000000011111111111111111110000000000000000000000001111111111111111111111111111111100000000000000000000000111100000000000000000000111110000111100001111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110011000011110000011110000111001110000111001110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001100011111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111111111000000000000000000000000000000000000000000000000000000000011111001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100001110011100000000000000000000000000111111111111111111111111001110001100011111100000011100011001100011111111111110000001111100000111001100111110000011001100000011100111111111000001100110011001111000000000000111111001111110011001100000000000000000001100011100110011100011000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000000110011111111111111111111111111000000000001100011111111100001111111111111110000111111110000000000000111100011000000000000000000000000000000001100111111111111111000011100000011001111111111000110011001100011100111100111000011110000000000000000000000000000111111000110000000001111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011000000000111000011111000000111110000110001111111111111100000000000000000000000000000000000000000000001111001111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111000000000000011000110011110000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111100000011110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100000111001110001100110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111001110011100001111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100110011100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111100000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111100110011100011000111001110000111111001100111000000111111000110000000111111100011100110000110000000000011100111001111111111111111111111110011111000000000000000011111000011111111111111111110000000000001100111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000000000000000000000000000000000000000000011100011000111001100110011001111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111001100110000110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000111111100000000000000000000001110011001110001100011111100110011111000000000000000000000000111111111111111100000110011000000000000000011111100000000000000000000000000111100001111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000110011000000000000000000000000001111000110000000001111111111000110011000111100000000111110000000000111001100111000011100111001111111000000001111111111111111111100001111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000111111111111111110000000000000000000000000000000011111111111111111111111111111111110001100110000000001111111111111111111001110000000000111111100001111111111111111111111111111111110000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111100111001100111111111111000000001110001100000000000000000000000011100111111110011001111111111111111111111111111111111111111000000000000000000000000000000000000000000000001111111111111111001100110011111000001100110011001111111111110000000000000000000011111111110001110000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100000000011100000000000001111111110000110011100001100000111100011001100011100110011100011000111001110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000011111110000111100011001111110000011001100000111111000000000000000000000000000000000000000000000000000000000000000000000000000000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000011111111111111111000000000000000000000000001111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000001111111110011100001111000000000000000001111111001110000011110000110000011111111000000000011100111000110000000000000000000000000000111000000011110001100011111111111111111111111111110000000000000000111111111111111111000000011111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111000000110011000000001111111100001111111110000000011100001111000000001111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111110011001111100000110001111110000000000000000000011111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111000000000000111111111111100111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111000110000000000000000000000000000000000000000000000000111111111001100000111110000000000000000001111111110011100001110000000011111111111111100000001111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100001111000011100110011001110000110011111111000011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000001100110011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111001110001100000111100001110011001111100111100001111111111111111111111001100000000000001100110011111000110011000111111111111111111111111111111111111111111111100000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111100011110000011111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111100111100000000000011111111111110000011110011100011000000011100011110000111000000000011111000001111111100000000000000111111111001100110011001100000011100111111111111111111111111111111100111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111001110000111100001111000011111000011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000000000000011000111111111100000000000000000011111111110000000000001111110000111100001111000111100000111100011111110000000011111001100000011000111111111111111111111111110001110011100000111111111111111111111000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000000000000000000000001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000000000000000000000000000001111111111111111100000000111100001111000000000011111111111111110000000011100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000000001111111111100000011100111111001111100000011100110011001111111110000000000000000000011111111111111111111111111111111111111111111111111000000000000000000011110000001111111111111110000011000111111100000011111111110000000111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000000011111111111000111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111100011100110000111110001100110001110011100001100111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110000111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111110000000011111001100110011100001110011001100111110000001110011001100111000110011000011110011000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111000111111000111001110001110000000000000000000000000000110000000000000000000000000000110011111110000000000000000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000111001110000011001111000111100011001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011111111111111111111111111111000000000011110000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000110011001100111111111111111111111111111111111111111111100000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000011100111111110000001111000011100111000110001100111111000000111111111100000110000111100110011001100110001110011111000001100011111100000000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000000000111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111110000000000000000000000000000000000000000000111111000011000000001111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000111111000000000111110000111110000111110011001111111000110000011001111111000000000000000000000001110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011001111111111111111111111111111111111111111111111110000000000110011001100111001110001100011110001100110000110000011111111111110001111110000011111100001111111111000110000000000011111111111111000000000110011000001111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000001111000110001111111100000011110000001111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111110000000000111111111111100000000000000000110011000111111000111001100011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100011000111100001110011111000000111001110011000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111111110000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000001100011111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111110001100000000000000000011111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000011111111111111000000000000000111111111111111111111111100000000000111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000001100000000000111111110000000000000000011000011111111111100000000000000000000000000001111111111111111000000000000110000000000000000000000000000001111000011100111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111100000000111100110011100110011001110000111100011001100000111111111111000000000000000111100001111000011111111110000000000111111111111110000001110011001100110011001111111110000000000000110011100011001100110001110011001111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000011110001100110000111100000000011111111111111111111111111000011110000111111111111111111111111111111111111111111111111111111111111111111111111100111100000111111111111111000000000000000000001111111111111111111111111111111111110000000000000000000000000000000110001110011000111111000001100000001100110011100001111111111111110000001110000111111100000110000000000000001111111111111111111111110000000000000000000000000000111111111111111111111111111111111111111111111111111000000000000000000000000000001100000001111000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111111111001100110011001111111110000000000000000000000111111100000011111111100111000011100111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000111110011111111111111111000000000000000000000000000000001100110000000011100110001111001110000000000000000000000000000000000011111111110001100011100111000110001110011111111111111111111111111111111111111111111111000000000000111111110000000000000000000000000000000000000000110000011100111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100111000111000111001110000111100111000110001100001111000000111111000000001111110000000011110000001111000011001111111111111111111111110000000000000000000000000000000000000000000000000011100110000000000000000000000000000000001100011111111110000000000000111111111110000001111111000000011110011000011110000000011111111000110011000111111000000011110011100110001100111110000000000000000000000000000000000000000000000000000000000000000001111111111111110001100111001111100000000000111111111111111111111111111111111111111111111111111111110000000011111111111110000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111000000000110001111111100000110001100011111100000000000000000001110011001100111100111111111111111111111111111111111111111111111000011110001100000001111111100000000000000000000000000000000000000000000001111111111111100000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011110000000000000000000000000000000000000000000000000000000000011001111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111000000000000111111111111111000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000011100000000111100000001111111111111001100000011000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110001111000000000000000000000000000000000000000000000000000111100111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000000000000000000111111111111111111000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100110011100001111000110011000011111001110000111111110000000000000111111111111111111111111111111001111111111111111110000000011111001110001111111111111111100000000000000001111000111111111111111100000111110011100000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111110011000011110001110000111000011100111000011111100000111100110011111000000111001110001100000111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000001111111111111111111000001111111100000000000000000011111111111111110000000000000000000000000000000000000000000011100111111111000000001111111100000011110000001111111111111111111111111111111111111111111111111111100001110011100011001100110001110001100110000000000111000000111100001111111111111111111111111111111111111100000000000000000000000000000000000000000000000111111111111111111111111111111000000000000000000000000001100000000000111111111111111111100000000111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111100000111111111111111111111111100000001111111111111111110000111111111111100011000111111100000111100000111001100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000011111111111111111111111111110000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001111111111111111111111111111111111111111111111111111111111111111111111100000000000000000001100000000111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000011110001111111111111111110001100110000011111111100000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000011111000111110000011000000000111111111001100111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000011111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000011111111110000111111000000111111111111111111111111111111100111111110000000000001111111111111111111111111111111111111111111111100111110000000000001111111111111111111111111000000000000000011111111111111111100011110000000000000111111111111000001100000011111100000111111110000000000001111111110001111111111111000000000000000110011001100011111111100110000111001100001111000000000000000011111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111100110011111111111111111111111111111111111000001100110000011111100000000000000000000000111111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000001100111111000000000111111111111111110000000011000000000000000111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111110011000111100011000011001111100011000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000001111111111111111000000000011110000111100000000001111111111110000000011111111000000111111111111111111111000000000000000011111001100111000011111100000001111000000000000000111111111111111100000000111111111111111111111111111110000000000000000000000000000000011110000001111000011111111111111111111111111111111111111111111111111110011001110001100000111111111111000000000000000000000000111001110001100001111001100110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000110011111100000000000000000000000000000000000000000000000000000000111111111111111000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000000011111100000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111111000000000001111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001100011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111001100111110000000011111001110000000000000000000000001111111111111111000000000000111111000110001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111000000000000000011111100011000001111111100000011110000001111111100000000000000000000000000000000000111111111111111111111111111111111100000000000000000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111100111111111100110011000111100001100111100110000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111110001111000000000000110000011111100000000000000000000000000000000000000000000000000000000001100110011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000001111000011000000000011111111000000001111111111110000000000000111001100001111111111100000000000000000000000000000011111111111100000001100110001111110000011001111111111111111111111111000000001111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111100000000000000000000000000000000000000000000000111111111100000000000000000000000000000110000000000000000000111111110000000000111111111111100011111111110000000000000000000000000000000000000000000000000000000000000000000011110000110001111000000000000000000001111111111111111111100001111110000111001111100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111000000011111100001110000111100111111111111111111111111111111111111111111111111111100000000000000000000000000001111111100000000000000000000000000000000000000000000111000000110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000011110001100111111111111000000000000000000000000000000000000001111000001111000111100000011111111111100000001111110011001111100000000000000000000000011111111100000000000000000000000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000011110001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000011111111111111111111111111000000000000000000000000000000000000000000000110000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111100000000110011001100111110000000000000000000000000000000000000000000000011100111111111100011100111111100000000111100001110000111001100111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000011111000110001111111001111111111111111111111111110000000011111111111110000000001111000111111111111110000000000000011111111111111111111111111000000000000000000011111111110000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111000110011000111100011000111111111100000000000011111111100001111110000011001100011110000001111111100000000111111111111000000000000001100000000011111111000000001111111111111111111111111111111111111111111111111000011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111110001100000000000001111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000001111110001100001100000111111110000011000111001110000111100001110011111000000001111100111000000111110011100000011111111000000000000001111111111110000000000111111111001100111110000001110011111000000001111100111111111000000000011110000001111100110011001100111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111000000000000000000000011100000000000000000000000000111111110000000011111111111111111111111110000000000000000011001100000111111110000001111000000111110011001110000111100001110011001100110000111100000011111111000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000011000001111100110011111000000000000000011111111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000110000000000000000000000000000000000000000000000000000000000000000001111111111110000000011111111111111000110000011001111111111111111111111111111111111111111111110000111111111111000110011001100111111111111111111110011111111111111111111111111111111110000011111111111111111111111111111111111110011100000000000000011111111000000000000000000000000000000000000000000000000000000000000111111111111111111111110000000000000000111111111111111110000000001100011110000111111000011111111111111111111111100001110000111100011000001111111111100000000000000000000011110000000000111111111001100111110000000000001111111111110000000011111100011000111001111111111111111111111111111111111111111111111111111111111111111100000000000000000011111111000000000000111111111111111111111111000000000000000000000000000000001111111111111111111111111100110011111000000000000000000000000000000000000111111111111111111111111111111111111111100000000000000000011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111000000000000000000000000000000000110001111111111111111111111111111111111000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110000000000000000000011110000111111111000111110011000001111111111000000000000000000000001111111111111111111111111111100000110011001100110001110011111000011100011001111110000000000011111111000000011111111111111111111100000000000000000000000000000000000000000000000000000111111111111111111111111111111111111110000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000111100001111111100011000011100110011111111111000000000000011111111111111111100000011111111000001100110001100011111000000111111111111111111111111111111111111111111111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110001100011111111111111111111100000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011001111000110011110011001100011100011110000111111000110011001100000111111000000011111111111001111100000000000000111111000110001100110001111001100011100110011111000000011100111111111100000000110011000000000000000000000000000000000000000000000000000000000000000000000011111111100001100111000110011000111100111111000000000011100110011001100000000000000000000000000000000000000011001100011110000111110011001111100000000111110000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001110000000000011111111111100000000000110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000111100110000001111111111111111100111000000000000000000011000111000011111111111111111111111111111110000000000011111111111111111111111111111111111111111111111111100000000001111111111111111111111111111111111111111111111000000000000000000000001111000001110011100001110011000110001111000000110001111111111110000000111111000110011001100000000000000000001111111111111001100001110001111000011110001100110011111111100000000011100000000001111000011110000111000011110011001111001100011100110000110011111001111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111100000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000000000000000000000111111001100000000001111111111000000001111111111000001111000111111111111111111111110000111111111100000011100000001100000000000000000000001111111111111100110000000000000111111111111111111111111111111111111111111111111110000000111111000011111111111111111100000111100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111100000011001111111111111111111111111111110001100011111111111111111111111111111111111000110000000000000000000000000000000000000000000000011000111111111111110000000000001111111111110000000000000000000000000000011110000000001111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001100110001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011110011100000000000000001111110000111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000111111110000000000000000000000000000000000111000011000000000111001110000000000001100110000011110011100001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111100000000000000000000000000000000000000000000000000000000000000000011100110000111110001100000011001111111111111111111000000001111110000111111111001100110011111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000001110011100011000111111000001100011100111000000000000000000000000000000000000000000000000000000000000000000000000000000001111100001111111000000000000000000000000000000000000000000000000000000000000111111111111000000000011111111110000000000000001111001100110011001100011000111111000000011111111111100000000000011100111000001110000111111111110000000000000011111111111111100011001100000000000000000000111111111111110000000000000000000000000000000000000000000000000000001111000110000111100111100011111111111111111111111111100111000110011111110000000000000011111111111111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000001100011100110011111000000000011110001100000011000000000000000001111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111100000000000000000000000000000111111110001111000110011000000000000000000000111111111110000000000000011100111111000000000111111111111111111110011001110000111100000000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000011110000001111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000001100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000011000011110000000000000000000000011111111000011100011000000000000000000111111111111001111111100110011111000000001111100111111111111111111111111000000000011110000111100011110000000000000000000000000000000000000000000000000000000000000000111100000000011000110011111111000001100110001111000110001110000001111110000111111111111111111000000000000000000011100000000111111111111111111111111111111100000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000110000000111110011100011001100000111111100001110011111000000000111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111000000111111110000000000000000000000000000001110000111111111111111000011000011111110000000000000000000000000110000011111001111100000000000111100011111000000000011111110011001100111000110011000011000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110011001111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000111111111100000011110000000011110000001111111111110000000001100011110001100011110000001111111111111111111111111111111111111111111111000000000000000000001111000000000000000000111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100000000000000000000000011111111111110011100000000000001111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000001111111111000000000111100000000000000000000111111111111111111111111000000000000000000000000001100001111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111110000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011111110000000000110011000111111111000011110001100110001111000000111111111111111111111100000000000000000000111110011100011001100000111110001111000000111001100110011001100111001111000001100011100011111100110011001111100000011110000001111111111000000000111100110000001111111111111111111110000000001111111111111111000000001100110001111000000000000000000000111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000011100000000000000111110000111001111000000000110000000011100110011100001110011110000001110011001100011001100110011111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111110000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111110001100011100111000110001111000110000110001111000110011000111100000011111100001111111111000000000110011000001111111111110000000000000000000000001111111110000000000000000001111111111111111111111100110011111111111111111111111111111001111111111111111111000000000000000000000001111111100110000000111100000000000011111100000000000000001111110000000001110000000011111110011111111111111111110011111111111111111111111111111111111111111111111111111111111111111111001100000111111001110000000000111111111111000000000000000000001111111111111001100111111111111111111111111111111111111111111111111111111000000000111111110000000000000111111111000000000000000000000000000000000000000000000000000000000011111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100011100111111111111111110000011001100000000000000000000000000000000000000000000001100011110011001111000000111001100111111111000000000000111110011100000011111001110000111001100111111100001111000110001111111111000000000110011001100110000000001111111111111111000000000011100110000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011001100110011100000011111001111111111111111111000111111111111111111111111111111111000000000001100110000011111111111000000110000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000001111111111100111000011001100001111001100110011100000011100110011110000000000000000011111111111111111111100011100000011111111000011100000000000111111100000000011000111000111111110000110000000001111111111111110000001111111100000000000000000000111111111111111111100011111111111111110000000000000000001111000011110001100110000000000000000000000000000000000111100011111111111100000000011001100110001111110000011110000000000000000000011111111111000111111111111110000000000000000000000000000000000000000000000011111111111111111111000111110000001111000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111001110000001100011111111110000000000001110000111111000011100111000110011111111111111111111111111111111111100000110000000000000000000000000000000000000000000000000000000000000000000011111111111000000011000000000000000000000000000000000000001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111100000000000000000000000000000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100000000000000000000111111111111100001110011100001111000000111111000110011001110001100111100000111100000011111100011000001111100110011001100111111111000000000011100110011001110000111001110000111001111000011111111111111111000000000000000001100110011000111100011000111100001111000110001111000011111100000000111111000110001110011100001110011001110001110011111000000001111111100000110001110011000011110011100011000111001110001100011110011001100011000111111111100000000001111000110011000000000111111111111111111111111111111111111111111100000000000000000000111100000000000000000000000000000000000000000000011111111111111111111111111110011100000000001111111111000000011000111001110000111100011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100111111111111111111111111111100000000000011111001111111000000111111111111111111111111000000000110000111111000000000000000000000111110000000000000000000000000000000000000000000000111111111111111111111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000111111111111111111111111111111111111111111111111111111110000001100000000000000111111110000000000000000000011111111111111111111111111111111110000000000000000000000000000111111111000000000000000000000000000000000000011111111100111000111111111111111111111111111111111111111111110000000001111111111111111111100000000000000000000011111000011111000000111000000000000000000000000000000000000000000000001111111000111100000011111111000011111000011100000011111100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111001100001111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000001111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000110000111001111111000000001111111111111111111111111111111100011000000000000111001100110011100001111110000000000000111111100000000111111100000110001111111111111111111110001100011000000111001100111000000111111110000000000001111111111111111110000000000000000000000000000000011111001100111110000000011001110011100011000000000000001111111111111111111111111111111111111111100000000000000000000000000000111001110001100000011001100011001111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000000000000000000000000000000011110001100001110000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111100000000000000000111111111111111100011111111111111111111100001111111111111111111111111111111111100000000000000000011111111111111111111111111000000000000000000000110011111111111000000000011110001111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111110000000011111111111111111111111111111111111111111111111111111111000000000011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000011111111100000000001100110000000001100000111111111110011001100000001111110001100111000000111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111001111000000000000000000000000000000000000000000000000000000000000000000000000000000111000001111000001111001100001111111111111111110000000000110001111110000001110011001110000000000000000000111111110000000000001111111111100111000011110000000111100001111000000001100011110001100000111110011100000000000000000011111111111111111111111111111111100001110000000000000001110011100001111000000001111100111000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000001111111100001100111111111111111111111111111111111111000000000000000011111001100111000011110000000000000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000011111000000111100110011111000000111100011001100000111110011001111000011111000001100110000000001111110001111000011000001111111100110011111000001100110011001100110011000001111111110000011000111001100111000011111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000000000000000000000001100110000011111111111100000000000000000000000000000001100011111111000011111111111111111000110011001100110001111110000000011111100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111110001110011100001111110000000000000000000000000000000000000000001111111111111111100111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111100001110011001110000001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001110011001100111000001111111111111111111111111111100110000011110001100000000000000000111111111111111000000000000000000011000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001111000000000000000000000000000000000011111111110000000001111000011100110011001110001100011100001111111111111111001111111110000001100000011111100000000000000000000000000000000111111111111111111111111000000000000001110011111111100000000000000001100110000000000000111111111100001111000011111100000000000000000000000000000000000000000111110000011111111000000011111111111111111111111111000110011001100110000000111110011110000000111111111110001111111111111111111111111110000000000000111100000011111111111111111111111001110000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000110000000011111100110000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100111111111111111111111111111000011111000011100001111111100000000000000111111111111111111100000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000000000000000111100001111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111000000000000000000000000000000000011111111111111111111111111111111111111111111111000110001111110000000011111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111100000001110011001110000000000000000000000000000000000000000000000000000000000000111110000000001111110011100011000111100011000111100000011110000000000111000110011000111100011000111111000000000000000000000000000011111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111000000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000011111110011111111111111111111111111111111111111111111111111111111111111000000000000000011100001111111111111100001111111111000011110011100001111000110000011111111111111111111110001100000000000000000000000000000000011111111111111111111111100111100011111111111111111111000011001100111111111111000011001100111000111111111111110011001100111111111111111111111111111111111111111111111111111111110000000000001111111111111111111111100111111111110000000000000000111111000011111111100000001111000011000000000000000111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000001111111110011100000011111111111100000000000000001111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000011000000000111111111100111111111111111100000000111111110000000011100001110011100001111111001100110011111111100000000001100111001100111111100000000000000011111111111111111100000011100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001110000000011000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000001111111111111111111111000000000000001111111111111111111100000110011001100000011111111111111111111111111000000000000001111111100000000111111000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111111111111110001100011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011110000000000000000000111111111111111111111000000000000000011100000000000000000000000000000000011111111111000000000000000000000000111110000111001100111000110001100110000000000000000000000000000000000000000001111000011111110000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000001111110000111000110000011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000111100000110001111111000000000000000000000000000000001111000000000011111111111111111100000000000000000000000000000000000000000000000000000000000011111000000000000000110000000001111111111000000000000000000000000000000000000000000000000000000000000000000000011111100000000000111111111111111111111100000000000000000000000000000000111111111111111100000000000000000000000011111111111111111111111111111111111111111111111100000000000111111000000001111111111111111111111111111110000000000000000001111111111111111111111111111111111000111100001100110001111000000110001111111100000000000000000000011000000111100000000000000000000111100111000000000011111111111111111111111111111100000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000000000000000000000000000111111111111111111111111111111111111111111111111111111100110000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111100000000000000000000000000000111111111111111111111111111111111111111111111111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000011110000011000111111000000011111000011111000110011000111001110011001100111000011110000001110011001100110000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001100001111111111111111111111111111111111111111111111111111111111110000000001111111111100000011111111000000000000000000000000000000000000000000000011111111111111111111111110000111111111111111110001110011001110001100011100110011111111110011111111111111111111111111111111111111100000000011001100011111111110000000000000000000000000000000000000000000000000000000000000000000000000001111000110001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111001111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111111111111111001100000000011111100000000000000011000111111111111111111111111110000000000011111111111100000000011000001111111111111100110011001100111000111100000000011100111111111000000000000000011111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111100000000000000000000000000000000000000000000000111110011100001110000000000001110011111000011111001100111110000000000000011111111111100110011111110000000011000110000110000001111111111111111111111111110000111111111111111111111111110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111110000001100111110000011000111111111100000000000000000000111110001111111000000001111100111000110000111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001100000000011111111111111110000000000000000000111111111001111111000001111111111111111111111111000001100000000000011100111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011100110001100110001110011001111111111111111100000011110000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001100011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000111110000000000000000000111001111111111111111000000000000000000000000000000000000000000000111110001100110000000001111111111110000001111111100000000000001100000000000111111111111111111111111111111111111111111111111100000111111111000000000000111111111111111111110000011001100000000000000000000000000000000000000000001111111111111111111111111111100110000000000000000000000011100000001111111111111110000000000011110000111111110000111111111111111111111111111111111111111111111111111110000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111100000000000000000000000001111111111111111111111111111111111111111000000111110011100001110011100001111000110000011111111111111111111111111000111001110000111001100110011100001110001100000111111111001111111111110011001100111000110000000001111111111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111100000110011000001111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011000000000000001111111000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111001100110011111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000000111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000000000000000110011000111110000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000000000000011001100001111000011111000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111110011001100111000011100110001111111000000001111110000011111110000000000000000000000001100011111111111111001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000001110011111111001111111111111111111111111111111111111111111111111111111111111111000000011111111111110011100001110000000000000000000000111111110000000000000000000000000000000000000000000000000000000000011111111111111111111111111111100011111111111100000000000011111111111111111111000001100110000011111111100110001111000111100011100111111111110000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001110011111111111111111111111111111111111111111111100000000001111111111000011111100000000000000000000000001100011111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100000011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000111111100110011001100111111000000000000111100001111000001111100011000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000111111111111111100000000001100001111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000001110000111110000001100000000000000000111000000111111111000111111111000000000000111111110000000000001111111110000000000000000000000000000000000000000000000000000000111100011001100011111111110000000000000000000000000000111110011100001111000000111111000011111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011111111001100011100000000000000000011111111111111111111111110011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001110001100110011000001111100111000000001111100111000011110001100110000011111111000000001111100000011111000000111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111100000000000001100110001111110000001111110000000011111100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000011100111000011111111111111111111111111111110000111001100111111111111111111111111111111001111000110000000000000011111000011100000000000111111000011111111110000000000000000000110011000001111110000111001100110000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000001111001111000011111111111111111100000000111110011001110000001100111111111111110000001111111001100110001111000000111110000001111111111111111111111111111111100001111000011111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111110000001110011111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111000000000000000000000000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000001111000000000000000000000000000000000000000000000001111111100000000111100001111000000000000000000000000000000000000000000110000000111100110001110000111110001100111100000001111110000001110011110000011110000111001100110011001100011100110011111001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000011111001100110011100001110000011111001110000111001100110011001100110000000000000000000000000000000000000000000000000000000000000000000001100110011100001111000000000000000111111111111111111111110000111100001111000011100110011111111111111111001100111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111110000000001111111111111111110000000000000000000111111111110000011111111111111111111111000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000110011000111111111111100000000111110011000000000111111111111111111110000001111000110011000110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000011000000001111110000000000001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000111111000011111111111111111111111111111111111111100000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111001110000000000111111111111111111000011100110011000011111000000000000000011111000111111111111111111111110000001110011100000000000000000000000000000001111111111000011111110000000000001111000111000011110001100011100111111100000011100111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111100001111111111000000000011100000011000110011110000000000000000000000000000000000000000000000000111111111111111000011110000000011000111111111000011111100000000000000111111111111111000011111001110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111111111111111110000111111111111111111111111111111111111111111111111111111111111110000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111111111111111111000011111111110000000000000000111111100110011001110000001111110000111100011001100001100000001111111111111001100111000001111111100000011110000111100011001100001111000000111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000011111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100110011001110000111100001110011001100111110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111100001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000001111111111000000111111111111111111111111111111111110000000011111111100111000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111111111111111111111111111111111111111111111111110000000000000000000000000000111111111111000001100000110000000000000000000000000000000000000000000000000000000000000110011000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100000000000000000000000000111111111110000000001111111100110011000011111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111000000000000001100011100111000011100000111100000011111100001111111111100000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000110000000001111111111111111000000000000000011111111110000111001100111000011111100000011110000001111111111110000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111100000111111001100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110011111000000000000001100001111111111100000000011111111100000000011001100110001111111110000000000000001111000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110011001110000011111100011000000000000000000111111110000000000111111110000000001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000110001111110000000011111111111100000000000111100000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000000000000000000000000000000000000001111110000111110000000000000000000000000000000000000000000000000011111111111111111111111111000000000000000000000000111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110000111111111000000000000111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000011111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011001111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111111111111111111111111111111111111111001100111110000000011111111110000000111111110000000000000000011111111111111111111111000000111001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001100011110000110000000000000000000000000000000000000000000000000000000000000000000000000000111000000011001111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000111000011111111100000000111100001111000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111100001111111111111111111111111111100000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111000000000011111111111111111110011000011111110011110000001111110001100011111111100000000011100111111111111111111111000000000000000000000000000000001100000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011100000000000000111000011100000000000000000000000000000000000000000000000001111111100000000000011111111111111111111111111111100011001111111110000000001100011111111111111111111111111111111111111111111111111100001111100000001111111100000001111111000001111111100000000000000000000111111111111111110011111111111111110000000000111100000000001111111111111100000000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111110000011000111100000000001111111100000110001111111111000000000000000000000000000000000000000000000000000000000000001111111111111111110011000000000000000000000000000000000000000111111111111111111111111001110000001111110011000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111100000000000000000111111111111111111100000000000000000000000000000000000000000011000011000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000001111000110001110001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011110001100110011000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000001111111111111111111111111111111111111111100000000001110011111000000001111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111110000111100000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000001111000000000000000000000000000000000000000000000011111100000111111111111111111111110000000011111111111111111100001111111111111111111111111111100111000000111110011111111111111111111111111111111111111111111000000001111111111111111111111111111000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001111111111111111111111111111111111111111111111111111111111111100000000001111111100000011110000000000001111000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111110000111110001111111111111111000011001100111111111111110000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100001111111111111100000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000011000111001100111000000000000000001111110000000011111001110001100111000011110000001111111111100011000111111110000000000000011110000111111111111111111110000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111100000000000000001100011111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110001111000110001111000011100111111000000000000000000000000000000000011111111111111111111111110000000110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000001100000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000001111100110011001100111000000001111111111000000000000000000000000111111111111111111110000000000000000000000001111111111000000111110000000000000000000000000000000000000000000011111111111111111111111111111111111111100000000000001111111111111111111111111111111100111000011110001100011100011001100000111001100111000111000000000111110011100011001111100001110011111000000011100111111111111111111111100000000000000000000000001110000011111111000000111100011111100000000000011111100011000000001111111111111000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111100000000011001110000000000000111111111111111111111111111111111100000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000111111111111100000000000000000000111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000000000000000011111111110011000011111110000001111000110000011110001100011100000000000000000000000011100000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111110000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011110001100000001111100111000000000000000000000000011111111000000000110011001100011110000111111000000001110000111111110000011001111110000000001111001100110011000000000000000001111111110000011000111111000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111110000000000000000000000000000000111111111110011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000011000011110000000000000011111111111111111111111111110000000000000000000001111110001100000000011111111111111111111111111111111100111110000000000000000000001111111111111111111111111111111110000000011111110000110000000000000000000000000000000000000000000001100000000011001100110000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111110011111111110000000000000000000000000000000111111111111111000000111111111111111000000000000000000000000000000110011000001111100111000111100111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000110001111000011111100000000000011111111000000000000000000000000111111111111111111111111100000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000111111111111111111110000000000011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100011000111000110001111000110011000111100001100111001110000000000011000111111000000000001111111111111111000110011000000000000000000000000000000000000000000000000000000000000000000000111111100001111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000111111110000000110000001111100001100000000000000000000011111111111111110000000000000000000000000000000000000000000000000000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111100000000000000000000001111111111111111111111111111111111110000000000000000000001100011111111111111100000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011001100001100000111111110001100000111111110000011001100110011000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111110000000000011111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111111110000000000000001111111111111111100111000011110000111001100111000000000001111111111111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011001111000011111111000000000000111111111111110000000111100000111111000000000000000011000000000000000000000000000000000000000000011111111111110011000000000000000000000000000000000011110001100110011000000011111110000011111111111111111111111111111111111111111111100000000000000000000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000000011111111111111111111111111111111111111111111111111111111111111000000000000000000000001110000000000001111000110011001100110000000111100001111111111111111111111111111111111111111100000000001111000000011111111111000000001111111100000110001111111111111111111111111111111111111111111111110000000000001111110000000000000000000000000000001111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111111111111110000000000000000000000000000000000000000000000000000000000000000001100110000000000000000000000000000000000000000000000000000000011110001111111111111111111100000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000001111100011111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111110000111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111100000000111111100000000111111100000110001111100000001111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111100001110001100011001111001100011000111100000000111110011001110000111100011001100000000000000000000000000000001111001100011100110000000001111111001100111110000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000001111000110011001100111000000011100000000000000000000000000000000111111110000111111111111100000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000001111111111111111111001100011110001100000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000001111000001100011111100000000000011111111111110001110000000000000000000000000000000000000000000000000000000000000000000000000000000011100011000000000111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000011111111111100111111111111110000000000000000011111111111110000000011111001100110000000000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011110000001111111111110000000000000000111111111110011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000011111000011111111111000000000110011000000000000111111111110000111001111111110000000000000000000000000011111111111111111111111111111111111110000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100110011001111111000000000000000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100111110000111000000000001111111110011001111000000000000000000000000000000000000000000000000000000111111111100000000000000000000000000000011111111111001100000111111111111110000000000000000000000000000000000000000000011111111111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111110011001100111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001111100000000001111110001100011100111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000001111111111111111111111111111111100000000011111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000000000000000111110000000000000000000000000000000000111111111111100000011111111000000000000111111111111111110011100001111000000000111111000011111100000000111110011001110001100011100110011001110001100001111111111000000000000000011111111000000111100011001100000111111111000000001111111000001111100001110011100001100011000111001111111000000111100000011110000111001111111110000000000000000111111111111000000001111111111110000000000000000000000001111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100011000111111111001100110011001110001100011100111111111111111110000000000000000000000001111111111000110011000111111111110011100000001111000000000111100000011111111111100000000011000111001100111000011110001100111111000111111111100000000000000001111111110011001110000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100011001111111111100110011100001110011001111111110001100110011110011100110011100000000011100110011110000001110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111100000000011001110000011111100000000000000000000000000000000000000000111111000001111110000000000000011111111100000000111111111111111111111111111111111111111111111111111110000000111111111100110001100000000000000000000000001110011111000000111111000011100000000011001100000000000111100001111110000001111000111111110001100111111110000000000000111111111111000110011001100110000011111000000000000011111000000000000000000001100011111111111111111100000111000001111110000111111111111100001100011100110011111000000001111111100000011001100011110000001111100000000011111111110000000001111111111111111111111111111000000000000000001111001100110011001100110011000111100011001100000111110011001111100000000111111111111111111110000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000001111000011111111111100000000000011111100011000111001100110011111000000001111111000011001110011000001111100111110000011001100011100111111111000000000000000011001100110011000111100001111000000000000000000000000000000000000011110000111110011100011111111111111111111111111111111111111111111111111111111111111111100001110000000000000000011111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011001100111000000000011111111111111110000001111111000000001111111111000111111111111000000001111100000000000000000000000000000000000000000000000000000000000000000000000000111111001111110001100011111110011100000011111001110001100111000000001111111111111111111111111111000011111001100011111100000000001110011001110000000000000111111110000000000000000111111111111111111111111111111111111100001110000000000001111111111110000000000000000000000000000111110011100011001100011111000111100001111000111100000000001111111111110000001110011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001111100000000111111111111111110000000000000110011100000011111111000000000011111111111111111111111111111111111111111111111111111111111110000000000001111111100110001100000000000000000000000000000000000000000000000000000000000000000000000000000011111111110000111001110000001111111100000000000000000000000000000000000000000000000000000000011100011000000000111111111111111111111111111111111111111110011001100110001110011100011000111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000111111111111100000111100011000111111111111111111111111111111111111111111111111111111111111111110001100111001111111000000000000001100111111110000111100000000000000000000000000000000000000000000000011001100110001111111111000000000011100111000110011000000000000000000000000000000000000000000000000011111111111111111111111111111111111100000011110001100110001110011111000001100110001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111110011111111111000000000011111111111110001111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111100000000000110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011110000000000000000000011000000000000000000001100000111111111110000000000000000000000000000000000011111111111111111111111110001100011111100000000000000001111111111111111000000000011100111111111000000000001111110001111000110000000000011111111110000000011111110001110011100000110011100001111000110000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111100110011111000001100110011000111001110000001111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000111111111111111100111111111100000001110011100000000000000001100001111111111111111111111111111111111111111111110000011100110011001111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100000000000000000000000000000000111111111111111111111000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111000111100001100110000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000001111111111111111111111110000000000000000011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111110000000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000001111001110001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111100111111111111111111111111111111111111111111111111111000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111100000111111111111111111111000000000000011111111110001100001111111111111111111111111111111111111111111110011111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100000011100111111111111111111111111111111111111111111111111110011000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111110000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111001110000111001111000110000011111001100111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000001110011100011100111000000111111110000011001111100000000111111110000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011000011111001111111110000000000000000000001111111111111111111111111000000000001111111111111111111111111111111111111100000000000111111100011110000001110000000000000000000000111111100111111111111111111111111110000111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000110000111111111110000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111100110000011111111111111111111111111100000000111111111111111111111111111111111111111111110000000001100011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000110011000000000000000000000000000000000000000000000000001111000000111111111100001111000110011001100000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111110000000000000000000000000000000000000000110000000001100111111111111111111110000000011111111111111111111111111111111111111111111111100011111100000000111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000011111111111111110000000000000000000000000001111000110001100111000110011000000000111111111100011000001111110011001100110011001100110011001100001111001111100011000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111100001100000000000000000000000000000000000000000000000000000001111111111111111111111111111111111100011001110000011000111111110000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011100000000000000000000000000000000000011111111111111111111111111111111000110001110011000110000000000011111100000111111111111111111000000000000000000000000011111100000011111111111100110001100011111100001111000000011110000000000000000000000000111111111111111111111110011001100000011111100111000011110000000000111111100000000000000000000000000000000011001100001110000000110011110000000111000001111111100000110001111110001100000000000111111110000001100001111110001100011100111000000000011111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000111100000011111111111100000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111100001111110011001100111100111111111111111110000000000000000111001110000111100000000000000000000000000000000000000000111001110000001111111111000000000000000000000000000000000000110000000111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111001100000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000011100110011100011000011111111111111100011111110000001111111111111100000000000000000000000000000000000000000000000000000000000000001111111111100000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000011111111110001111111111111111111111111111100000000011000111001100111111111000000000110011001100110000000000001111111100000011110000000000111111100000011100110011111100110011100000000000000000000001111000011100111111111111111111111111111110000000000000000000000001111100000000000000000000000000000000000000001111111111111111111111111111111111111100000110001110011100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111111111111111111111111111111111111111000000000001111111001111111111111111100000000000000000000000001111111100011111111111111111111111100011000111111111000000000000111111111111111111111111111111111111111111111100000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100110011001110001111111110000000111111111111111111111111111111111000000000000000111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111000001110011001100111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111111111110000000000001111111100000000000000000000001111111111111111111111111111111100000000000000000011110000111100011001100110001111110000000011111111000000111001111001110000000000000000000000000000000000000000000000011111000011000011111111111100000000000011111111110000000000000000001111000000000000000000000000000001111000000000000000111111111111100111111111100011110000000000001100000001100000000000000011111111111001100110011001110001110011000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000001110011111111111100001111000000000000000000000000000000000000000000000011001111110000000011111111110000000000000000011001100001111100111100001111111111111111100001111000110000000000000000000000000000000111111111111111111111111000000000000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000001111111111000000111111111111111111111111111111111111111111111111111111111111111111111000000000000111111000110000011111001110000111001111111111111000000000110001110011001111111111111111100000000000000000000000000000000000000001111111110011100000011111100001111110000011001100011100111111111111110011111111111111111111100000000000000000000000000000000001111000110011000111100000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000011111111111111111111111111111111111111111111111111111000011111111111000000001111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000110001111111111111111111111111111111110000111100001111000110001111111100111110000111100000000000000000000001111110011100011001100110011000000000000000000000001110011111111100000001111001111100000000000000000000000000000000000000000000000000000000000000111111111111111111000011111111111111111111111111111111111111111100000011100111110000000011111111000000000001111000111000011100011111100000000000011111111111100000011110000111001100110011001110001100000000111000011110001110011111000000000011110001100111100110011100111111111100000000000111000011100000111100001111111111111000011100111000000111111001100000000000000001111111111111111111111111111001100111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000011110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000011111111111111111111111111111100000000011111111111111111100111111111111110001100110011000011110001110011100000001100110000011111100000000000000000000000000000000000000001111111100000000000000000000000000000000000000000001110000111000011000000001110000111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000110011001100011100110011100011001111000110011000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111000000000000000000011111000011100111000011001111110000001111000110001110011100000000111111110000000000000000000000000000000000111111111111111111111111111111111111000000001111100111000011100111111111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111100000000011000111111000000000011111111000110001110011100011000111001100000011111111111111111111111111111111111110000000000000000000000000000000000000011100110011111111111111111111000000001111111111000111111111111111000000111000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011001100000001111111100000011100111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000111111111111111111111111111111100000000000000000000000000110011000111100000011111111111111111111111111111111111111110011001111111111111111111111111111111111100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111111111111111100000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000011111111111111111111000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011100111000000000000000000000111111111111111111111111111111111000000011111111001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000111111111110001100001110011111000000110011111111111111111111111000000110000001111111110001100011111111110000011110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000110000000000111001110000011111111111111111111110000000000000000000000000111001110000111000011111111111111111111111111111111111000000000000000000000000000000000000111110011001111100000011110000111100001110011111111111111111111000000000001110011001100110011000111111100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111100000000000000000001111111110001100110001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000001111111111111111100110000011100111111111111111111111111111111100000000011111111111111111111111111111111111111111111111111111100000000000000011100000011110000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111100000000000000000001111111110001111000011100111000111111110011111100000000001111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000011110011001100111111111111111111111111100000001111001110000111001100110011001111111111110000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000011000111000000000000011111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111000000000000011111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000001111110000111111111100001100111000110001111100011001100110011000111100011000111111100000000000011111001111100000000111100000000001111111100111111111000000000011111000110011000111100001111000110001100111000011111110000110011000000111111110000000000000000000000111111111111111111100000000111100000011111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100011100110011001111100000011100111100011000111001111110011000110011000111001100000001110011111110000000001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000111110011001110000111100001111111111111111111111111111111111111111111111111111111111111100000011110000111000111001100111000110001110011100001110011001111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110011001100000000001111111111110000001111111111111111110000001100111001110000111100000011111111111111111111000000000000000000011111100001111000011111111111111000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111000000000000111111110000001111001100110011000111001100111110000000011111001110000111100001110011001100111000000001111111111000110001111000011110001100110000011111100001110011001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000000000000000000000000000000000000011100001110000111001110000111001100110011001110000111111111111111111100000000000011110000001111111110000111111000000000000111111111111111110011100001111111111111111111111110000000001100110001111000000000011111111100111000011100110011100001110011111111100000000000000001111111111110000000011111001110000111001111111110000000000111001111100000000000110001110011100001110011111000001100011100110011100011000111001111100000000111110011001100111100000000001111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000001111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000110011001100011000111111000011111100000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000011111111111111111111111111111000111110000111100000000000000000000110000000000011110000111100000111001110000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000111111111111000000110001110011001111111111111111111111111111111111111111111111111111111000001111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111000000000000000000000000000000000000000000000000000000000000000000001111111111111110001100000111111111100000011111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100111111111111110011111111000000000011100000000011111111111111110000000000001111111111111110000000000000000000000000000000011111111111111111111100001110000000000000000000000000000000000011000111111000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111001100110011111110000001111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111001100001111000110011000000000000011000111111000000000111001110000000011111111111111111111111111111111100000000000000111000110000001111111100000110001110011001100110000011110000000001111110001100110000011111001100111110000000011111001110000001111110000111000110011000011111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000001111111111110011000110000000000000000000000000001111000111111110000000001111111111111111111111111000000000011100110011100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001100011100111000001111111111001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100110011001100111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000111111110000000011111111111111111111110000011100000011111111111111111000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111100000001100000000000000000000000000000000000000000000011111111110011100000011111111111100000000000000001111111111111111111111111111111111100011000111001100111000011110011000000111111000011100110011111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000111111111111111001100111111111111110000000000000000000011100000000000000000000000011100011000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011111100000000000000000111111111111111100000011100111110000000000000000000000000000000000000000000000000000011001100000111111111111111111110000000000000000001111111111111110000011111111111111111111111000000000000000000000000000000000000000000000000000011111000011111111111111111110000000000111111000001111000000000000000000000011110011111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000000000000000001111001111111111110000001110011100000111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110000000111111111111111111111111100000001111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111110000011111001100000111111000000000000000000000000000000000000000000000000000000000000000000000011001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000011111100000000111111000110001110011100000111111111111111111111111111111111111111111111111110000000011111110000001100111111111111111111111111111111111111110011000011000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111100111001100000011111100001110011100110000111000001110000000000000000000000000000000000000000000000000000000000000000001111100110011111111111111111000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111000000000111111000000000000000000000000000000111100011000000000000001111110000000000000000000000001111111111111110000000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111100000001111100001111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000001111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111110001100011111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001100110000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111100111000000111111110000000000000011111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111110011001110000000001111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000111110000011000111111111111110000000000000000000011100011111111111111111111111111111111111111111100011001111111111111111000011111111111100000000001111110000000000000000000000000111111100110011111111111111111100000110011000000000111111111111000000000000000000000000001111111111111111100000011001100111000111000011100110011111110011111111111111111100011001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111100011001100011110001100011110000000000000000000000000000000000000001111111111000011111110011001100110011111000000000000001111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110001111111111111000001111111100000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011001110001100000000000000000000000000011111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111100000000000000000000000001100000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011100111110000001111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000110000011111111111111111111100000000000000000000000000000000000000000000000000000000000000001111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100111111000110001111000000001100110011000001111100111000000000111111111100110000000001111111111001100000000001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111000000000000110011000000000000000000000000000011000000000000000111111111111111001111111110000000000000000001111111111000111100001110011001100111000000111111000110000111110011001100111000000111111110000000011111001100111110000000011111111000001100011100110011100000011100110011100001110011001100110011001100110011100011001100000000011111111110000111100011000111001110001100000000000011111111100011000000000000000000000000000000001111001111000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111100000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111000000000000001111100111000110011001100011110000111111111100000011110000000000000000000000000000000000000000110011000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000111111100111110011000000000000000000000000000000000111111110000000000000000000000000000000000000000000011111111100000000000000000000000000000000000000000011111111000000000011001100110011001110011111000000111100000000000110001111000011000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000001111111110011100001111111111111111111111111111111111111111111111100011001100011111001110001100000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000001111111111111111111100000011100111111111000000000000000001111111111000000011110000111001110000111111111111111111000000000000000001100011110000000110011001100000111111100001111100000000111111000011111100000000111110011001110001100000000011111111111111111111111111111111111111111111000011111000000000000000000000000000000000000000000011110000001111111111111111110011100000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000111111110000111111111111111111111111111111111111111111111111111111110001110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111100111000000111111111111111111111111111111111111111111111111111111111111111111111111111111000000000011110001100110000111110001100110001111111111000000000000000000000000000000000001111111001111111111001100110011001110000111111000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000110011000000000000011111111111000011111111111100001111000110011000000011111111111111110000000000001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110011111111111111111111111111111111111111111111111111100001111111111000000000000000000011111111000000000011111111000000000111001110000111100001111100111111111111111111111111111111111000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011000000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000001111110011000011111000011100110011100011000000000000000000000000000000111111110011001111100000011110000111100000111111111100011100000000111111111111000000000110001111110000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000111111111111111100000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111100011001100000000000011111111111100000000000000001111111111111100000000000000000000000000000000000000001111111111111111111111111111111111110000011001100000000011111111100110011111000001100000110011111111111100000000000011111001110000111100001110011001110001100110000011111100011000000000111111111111111100000000000011111001100111000011111111000000011100111000110000000000000000000000000000000001111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111110000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000001111111111111000000000001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000110000011111001111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000011111100011000011111111111111000000000011111100011111000000001111111000001111111001111111111111111111111111111111111100000000000000000000000000000000000000000011111111111111000011110000111001111000011100000001111110001100110011000001111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000000000000000000000111000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111100111000000111111111111111111111111111111111111111111111100000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111100000000000000000000000000000000000000000000011001100011001110011001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100111111000011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111001111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111110000000001110001100011110000000000000000000000000000000000000000000000111111111111111111111111111111111111110000000000001110011111111111111111110001100110001111111000000000000000000011100110011111000000001111100111000110001111111111110000000000110000000000001111100110011100000000111111000000011111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001100000000011100011001111110000000000000111100111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111000111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001110011111000001110011001111100000110000001111111100000000000011111111100001111100110000111100011110000011100110011100000111100110001111111111100000110011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001110011111111100111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000011111111111111111111111111111111000000000011111111110000000000000000000011111111100000001111111111100000000011111100011111100000000000000000000111111111111100110011111111111111111111111111111111111111111111111111111111111111111111111111000011000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000011100111111100000001100011100000111110011100001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100001111111111111111111111000000000000000000000000000000000000000000000111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001111111111111111111111111110000000000000000000000000000000000000000000000000000000000001111111111111111111111111100000011111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111110000000000000000000000000001111111111111100110000011111000111000000111100001111111111111100001100110011110000111001111111111111111100001110000110000000000000110000000001111111100111000011111100000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011001100110000011111001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011111110000000000000000000000000000000000111111111111111111111111000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111100000001111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111100000000000000000000000000000000111111111111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000011111111111100000000011111000111111100001111111111110011001111100001111111111111111111111111111000000000000000000000000000000000000000000001111110000000000001111000000000000000000011111111110000111100001111110000001111000011100111000110000011111100011000011111000000011111110000000001100110001110000000000111111110001100000000000000110011000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111000000000011111100000001111000000000000000000000000000000000000000000000000000111111000110011001110000111111111110001100110001111111111111111111111111111111111111111111111111111111111000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111100111100111111110000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111001100111111100000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111000011110000111100011000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111110000111111000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111001100111000000001100111110000111111100000000011111001110000001111110000000000000000000000011110000001100011110000000011111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111000000000000001111110000111111111111111111100011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000011100011000111111111111100000001111100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001100001111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111110000000000000000000111111111111111111111001100110011001110001100001111111111111111111111111111100000000000000000000001100011100110011111000001100011110011100011001100011110001100110000000000000000000000000000000000000000000000000000000000000000000000000111111000011100000000011100111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000001110011111111111110001111110000011110000011111001100110011001100111000011100111111111111111110000000001100110011100001111111111111111111000011001100111000011111111111111111111111111111111111111111111111111111111100000000000000000000000000011111001110000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000000000000000000000001111111111111111111111111111111111111111111111111100000000000000000000000000000011111111111111111111111111111111111110011001100110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000000000000111111111100011000011111111100000000000000000000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000000000000000000011001100000000000000000000000000000111111111111110000111001100000111111000011111100000000000000000000000000000000111111111111111001111001110000000000001111111111100011001100110011001100011111100000000001111111100000011100111100000000110001111111111000000000000000011111111111111111111001100111111110001100011111000000000000000111100000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000000000000001100000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111000000001111111110011111111111111111111111111111111111000000000000000000000000000111111111111111111111111111111111111111111111111111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100110011000001111111100000000000000000000000000000000000000000000000000000000000000111111111001110001100111111111111000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000001100001111100011000001111110000001111111000111000000000000001111111111111110000111100000000000000000000000000000000000000110000000000000000000000111111111111111100000000000000001111111000110001111000011100111000110000001100011111000000111001111100000000111111110000000111100110001111111110000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011100000000000000000000000000111111111111111111111111111111111111111111111111111111111111111000000001111100110011111000000000111111111111110000000000000000000000000000000000011001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000001111111111111111111100000000000000000000111111000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000011100000000000111111111111111111111111100001111110000011001100111111001100111100001100111000000001111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000001100110001110011001110000111001111111111111110000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000111111111111111111111111111100111000000000000001100111111111100110011100001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111111111111111111111111110001100000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000001111110011100001110011111111111111111000000000000000000111100011001100011111111111111111111111100000001111001111111111000000000000011000000011111001110000000000000000000000000001111000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011001100110000000001111111111111111111111000110011001100110001111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000111111111100011000000000000000000000000000000111111000000111100011001100000111111111111111111111111111111111111111111111111111111111111111111111111111111110000011000110011100011000111100011111111000000001111000111000111111111100111000000000000000000000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111111111111000000000000000000000000011100110011001100111111111000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111000000000000000000111111111111000000111111111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000001100001111111111111111111111111110001110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011100111000011110000000011110000000000000000000000000000000111111111100000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111110000000000000000000000000000011111111111111111111111111111111111111110000000000000000000000000000000011001100111111111111111111100001111111111100000000000000000000000000000000000000000000000000000000000000000000000011111001100111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001110011000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100001100000111111110000011001100000000011111111110000111111000000001111111111111111111100000000000001111000011001100000000011111111100110011100001111110000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000000000000000000000000000000000111111001111000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111110000111111111111110000011001100000111100111111111111111111111111111111111111111111111111110000000011111111111111111111111110000000111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110000000000000000000000000000000000000000000000000000000011111000000001111111100000110000110011001100011111111111111111111111111111111111111111000000000000000000000000000000000000111111111111111000110011001100110011000011001111111111111000000000110001111111001110000011110011000000000000000000000000000000000000000000000001111111100000110001111000000000000000111110000000000000000000000000011111111111111100111111111111111100011111111111111111111111111111111111111111111111111111111111110000000000000001111111111111111111111110000000111111111111111111111111111111111111111111111111111111111111111111111111110000001100111110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000001110011100011000001111111000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111110000110000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111100000000000000000000000000000000000000000000000000000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000000000000000000000111111111111000000000000000000000000000011111111111111111100000000000000001111111111110011001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111110000000000111111001100000000000000000000000000000000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111100001110011000011111000111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000110011111111111111100111111110000111111100000011100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000011111000011111000000000000110000001111111110011100001110000000000000000000000000000000000000011111111111111100000000000111111111111111111111111111111111111111111111111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111111111111000000000000000000000000011000111111111111111111111111111111111110011111001100111111111111111111111000000111110001111110000000000000000000000011001111110000111111111111111111111111111111100001111111110000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110000000000000001111111100000000011110000000111100000111000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111000000111001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111100000011111111111111100000000111111111111100000011111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001100110001110011111000000000000000000000000000000000000000000000000000000000000000000000001111111111000011111100000000000001111111111110000001111000000000011111111111111110000000001111111110011100000000000000000000011111111000000000000000011100110001111110000001111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111111111111111111111100111000011110001100011110001100000111111111001111111110000000000111100001111000000000000000000111111111111111111110000011000111111000001100110001111000000111111111111000000000000000000000000111111111111111111111111111111111111111111100001111000011111100000000111111111111000000000011110000111001111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000001111111100111000110011000000000000000001100011111000110000000001111111111111100000000111111111111000000001111111111111111100011100110001111000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001111111111111111111111111111111111111111111111000000000000011001111111111111110000000000000000000000000000000111111111111111111111111111111111111111111111111111111000001111000001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110011111111111111111111111111111111111111000000000000000000000000000001111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000011100110011001110000110011100110011001110000111001100011000000000011111111111111000000001111111100000011110000111100001110011001110000000000111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000011111111111000000111001111111000000111110011100000000001111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111000110011000111111000000000111111100111000110011000111001100110011111111111111111000000011100001110011001111100000011100111111111000000000000111110011001111100000011100111000110011001100000111111000011111111110000000000000000000000000000001100000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110011000001111110001100011100111111111111111100111111111111111111100000000000000000000000000011001100111111111111111111111111111111111111111111111111111111111111111100011000000011111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000111111110000001100011111111100111000110011000111001100111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111100000000011110000000001111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000110011110000111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111110000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000011111111111111111111111111111111100011000001111100000000011000111111111111000000011000000000111111111111111111000000000110011000111000000000000000000000000000011100000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011000000000000111111111111110001100011110000111001110000111111000001100110000011110011100000011111111111111100000000000001100110011000111111111111111111111111111111111111110000000000000000000011111111111111111111111111111111111111111111111111111111100000000011110001111000111000011111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111100000000111110000000000000000000011111110011110011000011110001100110011110000011111111111111111111111111000000001111110011000000000000000000000000000000000000000011111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011001100000111111111111000000000110001110011100001111000000111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111001111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111000000111111111111111111111111111111111111111111111111111111111111111111110001100000000011111111111100000011100110011110000001111001100011111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111000000111110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110011001111111111111111110000000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111000011000011100111000000000000111111111111000000001111100001111001100110011001111100000110001110011001100110011111111111111111111111111111111111000000000000000000000000000000000000000001111111111111111100000000001100011100110011000000111111111111000000000000000111111111111111111111100111100000000000000001110011001100111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000001111111111111111100000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111100000000001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111000000111111110000000000000000001100111111111100000000000000000001111110000000000000000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111000001111111100111000011001110011001111100000011001111111111111111100000000111111100001100111111000000000000000111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000111111000011001100111100000110000011111111000000111000000000011111111111110000110001110011001100111000011100110011111111111111111111111110000000000000000000000000110011000111001110000001110011100011001100111111111111111111111111111111111111111111111111111110011100000000000000001111111100001111000000000000111111111110000000011000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000110000000000000000111000000000000000000000000000000000000001111000001100011111100000110011000000011111111111111110000000000111111110000001111000000000011111111000000000000000011111100000011100111111111111111111111111111111111111111111111111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111110000111111111100000000000000000000000000000000111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011100011000001111111111100000000000011111111000000001111111111110000011100000000001111111111110011000000000011111111111111111111000001100011111111000001111111111001111100000000001100110011111111111111100111111111111111111111111000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000011111110000000000000000000000000000000000000001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100001100000001111000001100011100111000011110001100011100111111111111110000000000000001100011000001110001100000000000000000000000000000000000000111111000000000000111100001111100000011100001110011111000001100011100111000000000011111111111000011111100000000000011111111000000001111100111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111110000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000110000000111100011100000000000000000011111000000000000000000000000000000000011111000000001111100111000000011111111000000000000000000000000000000000000000000000000000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000110000000000000000000000000000000000000111111000000000000000000000000000001111111111000000000000111111001110001111110000011000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100011110000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000111111111100011001100011111111000001100110000000000000000000000000000000000000000000000000000000011111111111100000000111111100110011000110000000000000000000011111111100000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111001100110011111110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100000011111111000001100110001111000000111111000110000000111000111111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000000000001111111111111100000000011111111111111111111110000000000000000000011111111000000001111100111000000000000000000000000000000000111111111111111111111111111100111000111110000111111111100000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111000111001111111111111111100000000000000000110011000111001111100000011100001110001100011100111000110001111111111110000000000000111111111100000000000000000000110011000000000111100111000110000111110000011000001111111111111111000000111001111111100000000000011111111100110000000001111111111111000000000000000000011001110000001111110000111100011000000000000011111111111111111111111100000000000000000000000000000000000000000000000000000000000011110000001111000000000000000000000000000000011111111111111111110000111111111111111110011001111100000110011000000111111001100110011001100111000000111111111110000001110011111111111001100011111100000001111110001100000000110001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111110000000000000111111111111000000111100000011110000000000001111111111111111110000000011111000000000011110001100011111100000000000000000000111100000000000000000000000000001111000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111000000011111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000011100110000001111100001111000011100111111000011100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111100000000000000000111111111111111111111111111111111111111110000000000000000111100000011111000000000001111100111100000011111111111100000000011001100110001110011001100110001111000011111100000110001111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111100000001111100111000000000110011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000011111111111111111111111111111000000000000011111110001110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111100111111111111111111111111111111111111111000000000000000000111001100110011100000000000111111111111000000110011111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111111111111111111000011001100111111111111111100111000000111111000011111111111111110000000001100110001111000011100111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111000011000111001110000000000000000000000000000000000001111111111111111111111111111111111111111111111100111000000000000000000000000000000000001111100111000000000000000000000000000000000000000000000000000111111110000000000000000000000000000000000000000000000000000000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111110000111111111111111111000000000000000000000001110011111111111111111111111000000000000000001111111111110001110001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011001100111000111001100001111111111111111111111111111111111111111000000000000001111100000000000000000000000000000000000000000000000000000000000000001111110001100000000011111111111100000110011000001111111111000000000011111001110000111110000110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011110011001111000000111110001100000110000111100000000000000000000111001111100000011100111000111111111111111111111111000000111001110000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000001111111100000000111111111000000000000011000000001110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000111111111111100000110000111001110001100110001111000011100111001111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110011001100110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111100000000000000001111111111000001111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110001100110000011111111111111001100000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000001111111111111111111100000011100111110000011110000011100110011100001110011111000000001111111100000000000011111111111111110000000001100110011001100000000000000000000000001111111111111111111111111111111111111111111000000000000000000111111001111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000000000000000000111100000000000000111111111110000111111000001100110000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111110000001100000000000000000000000000000000000000000000000000000000000000000000000001111100000000011111111110000000110011000000000111110000001100000001111100110000111111111000011110000000000000011111111111111111100111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011110001110001111110000000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111000000000011111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110001100001111000011111000001111000000000000000000000000000000000000000000000000000000000000111111111111000000001111000110011000001111111100001111110000001111111100011001111111111000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000000000000000011111100110011001100000000000000000000000000001111111111111111111000000000000001100111100000000000011111111110000000011110001111001111111100000011100111000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111000110000011110000001111100111000011100111000011100110011111111111111111111111111111111111111111111111111111111100000001111111111111111111111111111111111111110000000000000000000000000000000000000000000001110000111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111000011111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100001111100000011001100001111000011111001100111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000111100011110000000000000001111111111000000000000000000000000001110011110000000111111111111111111111111111111111100000000000000000000000000001111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111001100110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000110001111110000000000000000000000011111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000111100001111111111111100000000111110000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111000000000001100111100000000000000000000000000000000011111111000001111111111111111111111111111111100000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000011110000011111111000001111111111111100001111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111110000111100011001100110000011111001110000000000111111111111111100000000011000111001100111000000001110000001110001111000110011000000000000011111111111111000110000111100000011111111111100000000000011111001100111000110000011111100011000001111100110011001100111000011111111100000000001110011100001110011001100110011100011001100110000000000011111111111100111001110000001111100110011001111111000011110000111001100111000011110001100110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111000000111100001111000000000011111111100110011111000001100011110000011111111111111111110000000011111111111100000000001111000000111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111001100110001111110000001111000110001111111111000000000000111000000111001111100000000001111000110001110011001100110011111100000000001111111111110000011001100000000111111110000001110011001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111110011001111110011001111111111111111111110000111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111100000000000000000000000000000000000000000000000000000000000000000000001111110000001111111000011001100111111111111111111111111111111111111111111111100110000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000011111111111111111000000000000000111000011111100000110011000111110000111111111111111111111111111111111111111111111000000000000111111000001100110000000000000000000000000001111111111000011111100000110000001111110000000011111111111111111110000000000000000111111111111000001100111111000000111111111111000000111100001111000011100001111110000000000001111111111100000000000000000000000000000000111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111000011000000011111111000000111001100111000000111111110000001111110000000011111111111100000000000011111111000000111100001111000000111111000110000000001111111111110000011000111001100111000011111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100110001110011100001111111000000000111111111111111001111111111111111111111111110000111000000111111111100000000110000000000111111111111111111111111111111111111111111111111111111000000011000001111111100001111000001110011111000000111001110001100110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000011111111111111110000000000000000000000000000000000111111111111111111111111111111111111111001111100110011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000000000000000001111100000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111001110011111111111111111000000000000000000000000111100001110011001110000011000000000000000000000000000000000001111100000111001110000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111000011001100000111100000011111111111111111111111111111111111111111111111110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011001111000011111111110000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000111100111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111000000001111100111111111111111111110000001111000111111111110000000000111000111000011000000000000000000000000000000000000000000000011111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000001111000001111111110011111111111111111111100001111111111111111111100000000000000001111100110011001110000111100011000111001111111111111111111100000011111100001111111100000001111111110000000001100110011100111000000111111000111000110001100111000011111001100111111110000000000001110000001111100111000000111111110001100000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011110000000110011111100000000111110011100000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111110000111110000000000000000000000000000000000001111100110000000000000000000000000000000000000000000000000000111111111111111111111110000011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000111001100111111111000000000110001111110000011000000000011111110001100011110011110000000000000000011111111111111111111111001111111111000000000000000000000111100011110011110000111111111111100001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011100011000000000111000000001111111111111100001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000110011100001111100000000000011111110001100110011001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111000000111000000110011001100110011001100000111111000011000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111100011111110000001111100110011111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111001110001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111110000111111111111111111111110000000000000000000011000000000011100110011100011000111100000011111111001111111111111111111111111100111000011100111110000000000000000111111111111110000011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110000000000000000011111111111111000001100110011110000110001111000110001110011000000111111100000000001111100001111000001111111111110000000000000000000000011111111111111111111000000000000000011111111111100000000000000000000000000000000000001111000011110000000000000000001111000111100000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000110001111000011111100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000110001111000011111111110000000000000000000000000000000000000000000000000011111111100111000000111111111111111111111111111111111111111111111111111111100000110001111111111111111111100110011100011000001111100110011111111111111111000000000000000000001111110001100000111110011001111110000001111000011110000111100000111100011110001111100000011100110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100001100111100001111000000111111110000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000001111100000000000000000000000000000000000011001100110011111100111111111100000000000000000000000000000000000000000011100011000111111111111111111111111111111111110011111111110000000000001111111110011001111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111110011111111111111111111111111111111111111111111111111111100000000001100000000000000111111111111000011111110000000000111111111111111111111111111111111111111000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001111111111111111111110000000000000111110000000000111111111111111110000000000000000000000011111111111111111111111100000000000000000011110001110000000000000000000111111111111110000000000000000000000000000000000000000000000011111110000000011111111111111110001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000111100000001111110001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000001111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000011111111111111111111111111111111111111111111000110011111111111111111111111111111111111111111110000111000000111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110001110011001110000111100011001100000000011111111111111111100000110011000111110011000011000111111000000111111000000111001111100000110011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100011100111110000001110011111111111111111111110000000000001111111100000000000000000000111111111111111111000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111111111111111111111110000000000000000111111111111111111111100000000000000000011111100011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111110001111111111111111111100000011111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111110000011110011100011001100011111000000111111000110001110000000000000000001111111111111000011100011111111111100000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000011110000000000000000000000000000000000000000000000011111111000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111110000001110011100011000000011111100011000011111111000000001111111100000011100110011100000000011111111110001100011110000000000111111111111000001100011111111111111111100000000000000000000000000111111111111000000001111110000111111000000111001111100000000111110011001111100000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100111111111111000000000001100000110000111110001111000000011111111111111111111111111111111111111111111111111100011110000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000001100110000111100001111111111111111000000000110011100001111100110000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001110000000000000000000000000000000000000000000000000011111111111111111111111100000000000000000000000011111111110000111100001100000011000000000001111111100000000000011111111100111111111111111111111111110000000000000000000000000000000000000000000000000000111111111110000111000001111111100000000011111100000011110000001111111000011100011000000000001110011100001110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111100000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000000000000000011111001110000111001110000001111111111110000000001100011100111000110000011111111111100000000000000001111111111000011100111110000000111100000000000000000000011111111111111111001100111000110000000001111111111111111111111000000000000000011100111001100001111000011110000001111111111111111111111111111111111110000000000000111110011110000110011111000000000000000000000000000000000000000000000000000000000000011111111000001100111001100011100000000000011000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011111111111111111111111111111111111111111111111111111111111000011000000000000000000000000000000000000000000000000001100000000000111000001111111100000000000000000000000000000000011111111100000011110000000000000000000000000000000110000111111111111110011000110011001100001100000111110011001110000000000000000111111111000111001111100000000000011111111110011111111111111111111111111111111111111111111111111100000011111001110000011000111111111111111111000000000000000001100011110000111100011000001111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011100001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111111111111111100000011111111000000001111100011111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111110000001111100110001110000111100111000011111111111111111100000000011111111000011111110000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000011001111111111111111111111111111111111111111111111111111111111100111111111111111111111000111111111111111111111110000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100011111100111110000000000000000000000000111111111100000001100000111111100111000011100111001100110000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000011111111111000000000011110000111001111100000001100110001110011001100111111111000000000000000011111111111100000110011110011001100111000011110000001111111100000000110011111111111000011100000000111100000000000000000000000111000000000000000011000111100001110011111111100000011001100111111000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011100111110000011001100000111111110000000001100111111110001100011100110011001100110011100011001100011111001100001111000111111111111111111111111111111111111111111111111111111110000000000111110011001111111111111111111111111111111111111100001111111111111111111111111111111111110011100011000001100110011110000110000000000000011111111100110011111111111110001111111111111111111111111111111111111111111111000000111001100110011100011001110000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000111100000000000110011111100000000000000000000000000000000000000011111111111111111000000000000000000000000000000000000000000000000000000000000001110011001111000011110000111111000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111000110000011100000000000000000000000000011111100000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111110000011000111001111111111111000011100000000000000011100110000000111111111000011001100111000011111001100011110001100001111100011001100111111000000000000011111111001100110000000111100011000111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111110001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111000000000000111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100110011111111110000011000000000000000011111111110000000000001111110000111001110001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011111111111111111111111100111000000000000000000011111111111111111111000000000000000000000011110011111111110000000000000011001100111110000001111000000111111000011110000000000000000111111111000000000000000000000000011111001100000000001111111110000111111111001110000011001100110011111100000000111100000111111110000001111000011111111110000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001111111111111111111000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000011100000001100000011001111111110000111111100000000011000111100011000001111110011100110000111110001110011111000000000000000000000000000111111111100000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100001110011110011001111111111111111111111111111111111111110000000000000000110001110011100001100000000111100000000111100000000011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000011100111001100011110000111100000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100110000000000000110000111110000000000000000000011110000000000000000000000000011111111111111111111111111111111111100000001111111111111000111100000011111111000001100110001111000110011000111000111001110001100011111001100111000011111100000000000000000000000000000000000000000001110000011111111111111111111111111111111111111111111111111111111111110000011001100000000011111111110001100000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111110000000000000000000000000000111111111111110001100011100111111111111111111000000000000000000001110000111110000000000000001111000110000000000011111001100000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111001100000011111111111000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100001111110000000000000000000011111111111111111001110000111100000000000000000000000000111111111111111111111110000000000111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001100000000001111111111100110000000110000110000011111111100011111111000001100011111100000000000011000111100110011110000011000000000000000000000000000000000111111111111000111000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111100000000111111111001100110011001100110011111000000011110000111100000011111100011111001110000111100111100000000001111111100000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000111100000000000000000000000000000000001111000000111111111111111111111111111111100000000000000000000000011111111111111111111111111111111001111000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001100110011000111100000000001111111100000011111111111111111111111110000000000000000000000000000000000011100000000111000000000000000000001111111100011111111110000000001100001110000000000000001111110000011001100110000000111111110000000000000000000000000000000000001111100000000000000000000000000000011111000000111111110011100111000110000001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000011100111110000011001100000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000001111110001100000000011111111111111111111111111111001110001100011110001100011110000001111100110011001110000001111111111111111111100000000000000000000000011111111100110011000000000000000000111111111111111111111111111111111111111111111111110000000011111111111111111111111111111111100000011111111110000000000000000000000110011111111111111111110000000110011001110000001111111100000000000000000000000000011100011100111110001100011100111110000000001111111100000111001110000111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000001100011111000110000001111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000111110001111000011110000111100011111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011110000000000000000000000000000000000000000000111111000011111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110000000011111001100111000110011001100000111111110000011001100110001111111110011111111110000000001100000000000000000110000011111111111111111111111111111000000000000000000000000000000001111111111111111111111100000011100111111111111110000000000000000000011111001100110000111100001111100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000110001111000110000000000111111001100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000111111000011110011000111100000011111111000001100011110000111001111100001100000000011111111111111111111111111111111111111111111111111111111100111110000111111111111111111111111110000000000000011111001110000111100000000000000000000000000000000011111111111111000000000000000000000000000000001111111111111111111111111000000000000000000000000000000111111111111111111111111110000111001100111110000011000000001111111111111111111111000000000000000000000000011001100110000011111111000000001111100111000110011001111111111111111111111111111111111111110000011110000110001110011001111100000000000000011111111111111111111000001111111111111111110011110000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111100011001111100001111111100000000111100000111111111111111111111111111110000111110000111100000000000000000000000000000000000000000000111000011100111111111110000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000011110000001100111111000000000110011000111001111111111111110000000000000011111111111111111111100001111111111111100000011110000000000111111111000000000000000111111111110011000001111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111100110011000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000111111111111111111111111111111111111111111111100110000000000000000000000000000000000000001100110000011111111100001111111111111111000000000000000000000000000000000001110011001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001100110011001100110011000111001100110011100000011111100001110011100000011111111111100000000000000110011111000111111111111000001100000000000000000000000000000000000000000000000000000001111111111111111100000000000000000000000000001111111111111111111111111111111111111111110000000000000000000000011100000111001111111111111111111111111111111111111111111111111111111111111111111100000000011111111111111111111111111111111111111111111111100000000000000000000000011111111111111110000000000000000000000000000000000000000000000000111111111111111111111111111111111111111110000001111000000000011111111111000000000000000000000000000001111111111111111111110000000000001111111111111111111111111111111111111111111111111111111111111111000011111111111110000111000000001111111111111111111111111111111111111000000000111111100000000011100110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000011100111000111100110000000000000000000000000000000000001100011100111110000011001111111110011110000000111110011001110000001111111111110000000000000000000001111000000000000000000000000000111111111100011001100000001111000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000001111111111111111111000000000000000011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000011111111100000000000000000000000000000000000000011111111000000111100111000110001111111111111000011000000000000000000000011111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111110011100011111111111111111111111111111111111111111111111111111111111111111111111111111111111100011000001111110011000011100111110000011000000000000000011111111111111111111111111111100001100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111001100000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111100001100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000111000011111000000000000111111111111111110001100000000011111001111100000111111110000000000000110000001111111110001100000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111100000000001100000000000000000110011111111111111111111111111111111111111111111100000000000001110011111111110000111000011000000000011111000000011000000111000011111111110011100001111000000111111111100000000000011100110011001100001111111111111111111111100000110011000011111111111111111111111111111111111111111110000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111100000000000000011111111111111111111100011111000000000110011001100011111000011110000111100001111111111111111111100001100111110000111000110001110000111001111111111111111111111000000000000000000000000000000011110001110000111100001110011100001110001111111111111111111111100000011100011111111111111110011001111111111000000000000000001111111110000000011111001111110000000000001111111111110000011100111111111000110000011111001100111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111000011100111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111100000011111110000111100001111000000111110011001111100000011110001100110001111100001111111000110011110000111000011111100000000001111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000001100111111111111111111111111100000000000000011111111000000000000000000000000000000000001111111111111000000111100000000000000000110001111111111000000000000000000000000000000000000000011111100000000000000000000000000000000000000001111000110001110000000000111111111111111111100001110011111111111111111100110000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011110000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000001111111100000011100110011100011001100110000000000011111111111111111111111111111111111111111111111111111000110001111000110011000111111110000000001111111111111111111111110000000000000000001100011111111111111111111111111111111111111111111110000000000011000111001110000111111111111111100000000000000000111100001110011111111100000000011110000111100000000001111111110011100011000111100001111000110011000111001110000000000111111111111100000000011111111111100000000000000000000000000000000000000001111111111111111111111111111111111111111000000000110011000001111111111111100000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000111111111111110000000000000000000000000000000001111111111111111111111111111111111111111111111111111111000000111111100000110001111000111000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110001111111111111111111111111111111100000000000000000000000000011100001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111000000000000000000000000000000000000000001111110000000000000000011100000000111111111111111111111110000000000000000000000000000000000000000000000000011111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111000000001111111111111111111111110000000000000000000000000000000011111111111111111001110000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011000111111000000111100011001100000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111100110000001111111111111111111111110000000000000001100011100000011100000000111111111100011000111100001111111111110000110011111001100000111100000000111111110000000000000000011111111111111111100000111111100000000011111111111111111110000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111110000011110001111110000000000000000000001100000000000001111111110011001110000111111111100000000001110011100011000000000000000111111111100011001100110011001100000111111111111110000000110001111000011100110011111110000000110011000001111111100000011100111111111111111111110000001111111111111111111111111111100000000000000000000000011111111000000111111111111111111111111110000000000000000000000111111111001111111111111111110000001111111100001111110000000011111111111111111111111111111111111111111111111111111110000000000001111111111111111111111111111111111111111111100011001100110001110011100001110000000011111111000000001100111001100011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000001100001111001110000001111111001100000111001100111100000011111111111111100000000000000000000000000000000000000001110000000000001111111111110011100001111110000000011111110011000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000111100001110011001111111110000111001111100011110000000000000011000000000000001111000110000011100000000000000000000000000000000000000000000000000000000000000000000000111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111000110000000000000111100000000001111000000000001100011100110011111111110001111111111111111111111111111100111110011001110011000011110011100000011111111111110000000000000000000000111111111111111111111111000000001111111000011100111111111111111111111111111111111111111111100000000000000000000000000000000000000011111111110001111111111111111111110000000000000000000000000000011111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111100111111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111110011100011001100000111110011001110001111111111111111111111111111111111111111111111110000000000000000001110001100011001110001111000110001110000001100001111111000000011111111111111111111111111111110000011111111111111000000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111110000000000000000000000011100000000000000000000000000000000000000000000000000000000000000000000000000001100111000110011000000000000000011110000001111110000000000000000011111111110000000000011111111000000000000000000000000000000000000000011111001110001111111111111100000000000011110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000110011111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111100001110011111111100000011111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111000000111001111111110000000000000000011111111111111110000111111111111111111111111111111111111111111111111111111110011111110000001110011111000000000000111111111111000000000000000000000000000000000000000000000000000000000000000000000000000110000011111000000111111110000111001100011100110011001100111100110011111100011111111000000000111100110011000111001100111000111110000001100011111110011100001111111110000001100111001100111111100000000000000000000000000000000000001111000000111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111111111110001111000000000000000000111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111100000000000000000000001100011111100000000000000000011111111100110001111111111111111100000000000000000000111111110001111000000000000000000000000000000000000000000000000000000000001110000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111

==> anc/codes/n23-brgc.heads <==
0
8023884
7659162
7294440
6929718
6564996
6200274
5835552
5470830
5106108
4741386
4376664
4011942
3647220
3282498
2917776
2553054
2188332
1823610
1458888
1094166
729444
364722


==> anc/codes/n23-brgc.json <==
{"n": 23, "period": 8388606, "necklaces": 364722, "shift": 1, "start": 1927659, "rotations": 11111, "seed_kind": "brgc", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n23-greedy.heads <==
0
729444
1458888
2188332
2917776
3647220
4376664
5106108
5835552
6564996
7294440
8023884
364722
1094166
1823610
2553054
3282498
4011942
4741386
5470830
6200274
6929718
7659162


==> anc/codes/n23-greedy.json <==
{"n": 23, "period": 8388606, "necklaces": 364722, "shift": 11, "start": 1236175, "rotations": 14702, "seed_kind": "greedy", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n5-brgc.heads <==
0
6
12
18
24


==> anc/codes/n5-brgc.json <==
{"n": 5, "period": 30, "necklaces": 6, "shift": 4, "start": 1, "rotations": 1, "seed_kind": "brgc", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n5-brgc.track <==
111100001110000111000000011111

==> anc/codes/n5-greedy.heads <==
0
18
6
24
12


==> anc/codes/n5-greedy.json <==
{"n": 5, "period": 30, "necklaces": 6, "shift": 3, "start": 5, "rotations": 0, "seed_kind": "greedy", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n5-greedy.track <==
111111100111000000001110000011

==> anc/codes/n7-brgc.heads <==
0
72
18
90
36
108
54


==> anc/codes/n7-brgc.json <==
{"n": 7, "period": 126, "necklaces": 18, "shift": 5, "start": 1, "rotations": 6, "seed_kind": "brgc", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n7-brgc.track <==
111111111111111100001111001100111111000000011111110000000000000000000000011001111110000110000011111111100000000000000111111111

==> anc/codes/n7-greedy.heads <==
0
54
108
36
90
18
72


==> anc/codes/n7-greedy.json <==
{"n": 7, "period": 126, "necklaces": 18, "shift": 2, "start": 43, "rotations": 5, "seed_kind": "greedy", "rng_seed": 1, "self_check": "PASS"}


==> anc/codes/n7-greedy.track <==
111111111111000011111111111111111111111111000000000000111100000110001110000001110000000000001111100011100000011000000000000111

==> anc/lean/README.md <==
# Lean 4 formalization: Degni–Drisko ⇒ optimal single-track Gray codes

Machine-checked proof of Theorem A of `../paper/stgc.tex`, stated for every odd prime.

```lean
theorem STGC.stgc_of_DD (n : ℕ) [NeZero n] (hn : n.Prime) (hodd : n ≠ 2) (hDD : DDProperty n) :
    Nonempty (SingleTrackGrayCode n (2 ^ n - 2))
```

`#print axioms STGC.stgc_of_DD` gives `[propext, Classical.choice, Quot.sound]`: Lean's standard axioms, nothing
else. There is no `sorry`, `admit` or `native_decide` anywhere. The Degni–Drisko property is a hypothesis of the
theorem, not an axiom.

## What a reader has to check

Three things:
1. **`STGC/Defs.lean`** (about 60 lines). Its definitions are listed below.
2. The **theorem statement** in `STGC/Main.lean`, quoted above.
3. The **Mathlib definitions** these use: `ZMod`, `hammingDist`, `Nat.Prime`, `Finset.range`/`card`, and `Nonempty`.

`Defs.lean` defines:

- `Word n`: bits indexed by `ZMod n`. Position 0 is the most significant bit.
- `rot k w`: cyclic rotation. `IsConst`.
- `NecklaceAdj u v`: some rotation of `v` is at Hamming distance 1 from `u`.
- `prefPar` and `rank`: the position of a word in the binary reflected Gray code, as the number whose binary
  digits are the prefix parities.
- `IsFirstOcc w`: `w` is nonconstant and no rotation of `w` has smaller rank.
- `DDProperty n`: first occurrences that are consecutive in rank order lie in adjacent necklaces. This is implied
  by the Degni–Drisko conjecture, EJC 14 (2007) R7, Conj. 3.12, for prime n, and is weaker than it in two ways:
  - it asks only for necklace adjacency (some rotation at Hamming distance 1), not for the first-occurrence words
    themselves to differ in one bit;
  - it leaves out the constant words 0^n and 1^n.
  So the theorem needs only this weaker hypothesis.
- `SingleTrackGrayCode n P`: `P` distinct words indexed by `ZMod P`; consecutive words, cyclically, differ in
  exactly one bit; and every column is a cyclic shift of column 0
  (`word t j = word (t + heads j) 0`).

Everything else is proof.

**Scope.** Lean proves `DDProperty` itself only at n = 5 (by computation, `Sanity.lean`). For n ≥ 7 the hypothesis
rests on the computational verifications outside Lean:
- Degni–Drisko for n ≤ 37;
- ddverify and indep3/ddv (`programs/ddverify.cpp`, `programs/ddv.cpp` in the arXiv ancillary files) at 37, 41, 43 and 47.

The independent Lean referee (2026-10-14) found the semantics faithful and the build clean.

## Sanity checks of the definitions

- **`STGC/Check.lean`** evaluates the definitions with `#eval` and agrees with the independent C and Python tools.
  `rank` equals the reflected-Gray-code position for every word at n = 5, 7, 9. The Degni–Drisko list at n = 7
  matches ddstg word for word, including the closing pivots. The list lengths are 6, 18, 186. The property holds at
  5, 7, 11 and fails at 9, as ddverify found.
- **`STGC/Sanity.lean`** proves `DDProperty 5` by kernel computation, so the hypothesis is satisfiable.
- **`STGC/SmallCases.lean`** proves explicit optimal codes for n = 3 and n = 5 by `decide`, so the conclusion is
  satisfiable.

## Structure

| File | Content | Paper |
|---|---|---|
| `Defs.lean` | definitions (above) | §1–3 |
| `Interface.lean` | `HamCycle n m`: a Hamilton cycle of the necklace graph starting at ⟨0^{n−1}1⟩ | — |
| `Necklace.lean`, `Lift.lean` | `stgc_of_hamCycle`: a Hamilton cycle gives an optimal STGC for prime n (Lemma V, including the shift fix) | Lemma V |
| `Prefix.lean`, `RotWord.lean` | rank facts: Fact P, leading zeros, injectivity, flipping position n−2 adds 1 | Fact P |
| `Words.lean` | the explicit words A_k, E_k and Lemmas 0–5 for all odd n ≥ 7 | Lemmas 0–5 |
| `Posa.lean` | the generic Pósa rotation lemma on lists | — |
| `Closing.lean` | `hamCycle_of_DD`: DD plus the (n−3)/2 explicit rotations give a Hamilton cycle | proof of Theorem A |
| `SmallCases.lean` | n = 3, 5 | — |
| `Main.lean` | `stgc_of_DD` | Theorem A |

The project is about 1,750 lines.

## Build

Toolchain `leanprover/lean4:v4.32.1`, Mathlib at `520045ab` (see `lakefile.lean`).

```sh
lake exe cache get
lake build
lake env lean STGC/Sanity.lean
```

## Differences from the paper's write-up (bookkeeping only)

- Lemma 1 at k = 1 uses a different rotation, because the Lean development works with the first-occurrence word
  E_1 = 0 1^{n−5} 0101.
- Lemma 4's step-0 gap check is not needed: the list form of the Pósa lemma only requires j + 1 < length.
- Lemmas 2 and 3 for k ≥ 1 are proved by exhibiting a one before position 2k+1 in every nontrivial rotation,
  rather than by the "unique longest zero run" wording. The content is the same.
- Lemma V uses the rotate-the-tail shift fix, as in the revised paper (2026-10-14).

None of the paper's lemmas was false.


==> anc/lean/STGC.lean <==
import STGC.Main


==> anc/lean/STGC/Check.lean <==
/-
  Cross-check of the definitions in Defs.lean against the computational tools (task item 3).
  Not part of the proof: `#eval` only.
-/
import STGC.Defs

namespace STGC.Check
open STGC

/-- The word whose bits, most significant first (position 0), are the binary digits of `t`. -/
def ofNat (n t : ℕ) : Word n := fun i => t.testBit (n - 1 - i.val)

/-- The word in position `t` of the binary reflected Gray code. -/
def grayWord (n t : ℕ) : Word n := ofNat n (t ^^^ (t >>> 1))

def isConstB (n : ℕ) [NeZero n] (w : Word n) : Bool := (List.range n).all fun i => w (i : ZMod n) == w 0

def isFirstOccB (n : ℕ) [NeZero n] (w : Word n) : Bool :=
  !isConstB n w && (List.range n).all fun k => rank w ≤ rank (rot (k : ZMod n) w)

def adjB (n : ℕ) [NeZero n] (u v : Word n) : Bool :=
  (List.range n).any fun k => hammingDist u (rot (k : ZMod n) v) == 1

def toStr (n : ℕ) (w : Word n) : String := String.mk ((List.range n).map fun i => if w (i : ZMod n) then '1' else '0')

/-- `rank (grayWord n t) = t` for all `t < 2^n`: the rank is the position in the reflected Gray code. -/
def rankGrayOK (n : ℕ) [NeZero n] : Bool := (List.range (2 ^ n)).all fun t => rank (grayWord n t) == t

/-- The Degni–Drisko list (first occurrences in rank order) and the DD property, computed from the definitions. -/
def ddList (n : ℕ) [NeZero n] : List (Word n) :=
  ((List.range (2 ^ n)).map (grayWord n)).filter (isFirstOccB n)

def ddHolds (n : ℕ) [NeZero n] : Bool :=
  let l := ddList n
  (l.zip l.tail).all fun (u, v) => adjB n u v

#eval (rankGrayOK 5, rankGrayOK 7, rankGrayOK 9)
#eval ((ddList 7).map (toStr 7))
#eval (ddList 5).length
#eval (ddList 7).length
#eval (ddList 11).length
#eval (ddHolds 5, ddHolds 7, ddHolds 9, ddHolds 11)

end STGC.Check


==> anc/lean/STGC/Closing.lean <==
/-
  The closing argument (paper, Theorem): DD(n) for odd n ≥ 7 gives a Hamilton cycle of the necklace graph.

  `D` is the list of first-occurrence words in increasing rank (the Degni–Drisko list). DD makes it a Hamilton
  path from `0^{n-1}1` to `0 1^{n-1}` (Lemma 0). K = (n-3)/2 Pósa rotations at the pivots A_0, …, A_{K-1} move its end
  to E_K = 0^{n-4}1001, which is adjacent to the start (Lemma 5).
-/
import STGC.Words
import STGC.Posa
import STGC.Interface

namespace STGC

open List Classical

variable {n : ℕ} [NeZero n]

/-! ### Two first occurrences of one necklace are equal -/

lemma firstOcc_rot_eq {u v : Word n} (hu : IsFirstOcc u) (hv : IsFirstOcc v) {k : ZMod n}
    (h : rot k u = v) : u = v := by
  subst h
  apply rank_injective
  have h1 := hu.2 k
  have h2 := hv.2 (-k)
  rw [rot_rot', neg_add_cancel, rot_zero'] at h2
  omega

/-- Every nonconstant word has a rotation that is a first occurrence. -/
lemma exists_firstOcc_rot {x : Word n} (hx : ¬ IsConst x) : ∃ k : ZMod n, IsFirstOcc (rot k x) := by
  obtain ⟨k, -, hk⟩ := Finset.exists_min_image Finset.univ (fun k : ZMod n => rank (rot k x))
    Finset.univ_nonempty
  refine ⟨k, fun h => hx (isConst_of_rot h), fun m => ?_⟩
  rw [rot_rot']
  exact hk _ (Finset.mem_univ _)

/-! ### The Degni–Drisko list -/

/-- The first occurrence of rank `r`, if there is one. -/
noncomputable def foOf (n : ℕ) [NeZero n] (r : ℕ) : Option (Word n) :=
  if h : ∃ w : Word n, IsFirstOcc w ∧ rank w = r then some (Classical.choose h) else none

lemma foOf_spec {r : ℕ} {w : Word n} (h : foOf n r = some w) : IsFirstOcc w ∧ rank w = r := by
  unfold foOf at h
  split_ifs at h with hex
  · cases h
    exact Classical.choose_spec hex

/-- The first-occurrence words, sorted by rank. -/
noncomputable def DList (n : ℕ) [NeZero n] : List (Word n) := (List.range (2 ^ n)).filterMap (foOf n)

lemma mem_DList {w : Word n} : w ∈ DList n ↔ IsFirstOcc w := by
  unfold DList
  rw [mem_filterMap]
  constructor
  · rintro ⟨r, -, hr⟩
    exact (foOf_spec hr).1
  · intro hw
    refine ⟨rank w, mem_range.mpr (rank_lt_pow w), ?_⟩
    have hex : ∃ w' : Word n, IsFirstOcc w' ∧ rank w' = rank w := ⟨w, hw, rfl⟩
    unfold foOf
    rw [dif_pos hex]
    congr 1
    exact rank_injective (Classical.choose_spec hex).2

lemma DList_pairwise : (DList n).Pairwise (fun u v => rank u < rank v) := by
  unfold DList
  rw [pairwise_filterMap]
  apply pairwise_lt_range.imp
  intro a b hab u hu v hv
  rw [(foOf_spec hu).2, (foOf_spec hv).2]
  exact hab

/-! ### Generic facts on a list sorted by rank -/

section Sorted

omit [NeZero n]

variable {l : List (Word n)} (hs : l.Pairwise (fun u v => rank u < rank v))
include hs

lemma sorted_lt_of_lt {i j : ℕ} (hi : i < l.length) (hj : j < l.length) (hij : i < j) :
    rank l[i] < rank l[j] :=
  pairwise_iff_getElem.mp hs i j hi hj hij

lemma sorted_idx_lt {i j : ℕ} (hi : i < l.length) (hj : j < l.length) (h : rank l[i] < rank l[j]) : i < j := by
  by_contra hc
  rcases Nat.lt_or_ge j i with h' | h'
  · have := sorted_lt_of_lt hs hj hi h'; omega
  · have : i = j := by omega
    subst this; omega

lemma sorted_no_between {i : ℕ} (hi : i + 1 < l.length) {x : Word n} (hx : x ∈ l) :
    ¬ (rank l[i] < rank x ∧ rank x < rank l[i + 1]) := by
  rintro ⟨h1, h2⟩
  obtain ⟨j, hj, rfl⟩ := mem_iff_getElem.mp hx
  have a := sorted_idx_lt hs (by omega) hj h1
  have b := sorted_idx_lt hs hj hi h2
  omega

lemma sorted_next {i : ℕ} (hi : i < l.length) {v : Word n} (hv : v ∈ l) (hr : rank v = rank l[i] + 1) :
    ∃ h : i + 1 < l.length, l[i + 1] = v := by
  obtain ⟨j, hj, rfl⟩ := mem_iff_getElem.mp hv
  have hij := sorted_idx_lt hs hi hj (by omega)
  by_cases hji : j = i + 1
  · subst hji; exact ⟨hj, rfl⟩
  · exfalso
    have a := sorted_lt_of_lt hs hi (show i + 1 < l.length by omega) (by omega)
    have b := sorted_lt_of_lt hs (show i + 1 < l.length by omega) hj (by omega)
    omega

end Sorted

/-- Under DD, consecutive entries of `D` are adjacent. -/
lemma DList_chain (hDD : DDProperty n) : IsChain NecklaceAdj (DList n) := by
  rw [isChain_iff_getElem]
  intro i hi
  apply hDD
  · exact mem_DList.mp (getElem_mem _)
  · exact mem_DList.mp (getElem_mem _)
  · exact sorted_lt_of_lt DList_pairwise _ _ (by omega)
  · intro x hx
    exact sorted_no_between DList_pairwise hi (mem_DList.mpr hx)

/-! ### The Hamilton cycle from a closed Hamilton path of first occurrences -/

lemma val_add_one_of_lt {m : ℕ} [NeZero m] (i : ZMod m) (h : i.val + 1 < m) : (i + 1).val = i.val + 1 := by
  rw [ZMod.val_add, ZMod.val_one_eq_one_mod, Nat.add_mod_mod, Nat.mod_eq_of_lt h]

lemma val_add_one_of_eq {m : ℕ} [NeZero m] (i : ZMod m) (h : i.val + 1 = m) : (i + 1).val = 0 := by
  rw [ZMod.val_add, ZMod.val_one_eq_one_mod, Nat.add_mod_mod, h, Nat.mod_self]

lemma isSingleton_sing (hn : 2 ≤ n) : IsSingleton (sing n) := by
  refine ⟨((n - 1 : ℕ) : ZMod n), fun i => ?_⟩
  have := ZMod.val_lt i
  simp only [sing, eq_natCast_iff i (show n - 1 < n by omega), decide_eq_decide]
  omega

lemma hamCycle_of_list (hn : 2 ≤ n) (L : List (Word n)) (hperm : L.Perm (DList n))
    (hchain : IsChain NecklaceAdj L) {e : Word n} (hlast : L[L.length - 1]? = some e)
    (hhead : L[0]? = some (sing n)) (hwrap : NecklaceAdj e (sing n)) :
    ∃ (m : ℕ) (_ : NeZero m), Nonempty (HamCycle n m) := by
  have hlen : 0 < L.length := by
    rcases L with _ | _
    · simp at hhead
    · simp
  have hnd : L.Nodup := hperm.nodup_iff.mpr (DList_pairwise.imp (fun {a b} h heq => by subst heq; omega))
  haveI : NeZero L.length := ⟨by omega⟩
  have hmemL : ∀ w, w ∈ L ↔ IsFirstOcc w := fun w => by rw [hperm.mem_iff, mem_DList]
  refine ⟨L.length, inferInstance, ⟨{
    rep := fun i => L[i.val]'(ZMod.val_lt i)
    nonconst := fun i => ((hmemL _).mp (getElem_mem _)).1
    cover := ?_
    distinct := ?_
    adj := ?_
    start := ?_ }⟩⟩
  · intro x hx
    obtain ⟨k, hk⟩ := exists_firstOcc_rot hx
    obtain ⟨i, hi, hLi⟩ := mem_iff_getElem.mp ((hmemL _).mpr hk)
    refine ⟨(i : ZMod L.length), -k, ?_⟩
    have hv : ((i : ℕ) : ZMod L.length).val = i := val_natCast_of_lt hi
    simp only [hv, hLi, rot_rot', neg_add_cancel, rot_zero']
  · intro i j k h
    have hi := (hmemL _).mp (getElem_mem (ZMod.val_lt i))
    have hj := (hmemL _).mp (getElem_mem (ZMod.val_lt j))
    have heq := firstOcc_rot_eq hi hj h
    exact ZMod.val_injective _ ((hnd.getElem_inj_iff).mp heq)
  · intro i
    have hi := ZMod.val_lt i
    by_cases h : i.val + 1 < L.length
    · have hv := val_add_one_of_lt i h
      simp only [hv]
      exact isChain_iff_getElem.mp hchain i.val h
    · have hv := val_add_one_of_eq i (by omega)
      simp only [hv]
      have h1 : L[i.val] = e := by
        rw [getElem_eq_iff, show i.val = L.length - 1 by omega]; exact hlast
      have h2 : L[0] = sing n := by rw [getElem_eq_iff]; exact hhead
      rw [h1, h2]
      exact hwrap
  · show IsSingleton (L[(0 : ZMod L.length).val]'(ZMod.val_lt _))
    have h2 : L[0] = sing n := by rw [getElem_eq_iff]; exact hhead
    simp only [ZMod.val_zero, h2]
    exact isSingleton_sing hn


/-! ### The Pósa rotations -/

/-- The index of the pivot `A_k` in `D`. -/
noncomputable def pivIdx (n : ℕ) [NeZero n] (k : ℕ) : ℕ := (DList n).idxOf (A n k)

/-- The path after `k` rotations. -/
noncomputable def path (n : ℕ) [NeZero n] : ℕ → List (Word n)
  | 0 => DList n
  | k + 1 => posa (path n k) (pivIdx n k)

/-- The prefix of `D` that is untouched after `k` rotations. -/
noncomputable def bound (n : ℕ) [NeZero n] : ℕ → ℕ
  | 0 => (DList n).length
  | k + 1 => pivIdx n k + 1

lemma pivIdx_spec (hodd : n % 2 = 1) (h7 : 7 ≤ n) {k : ℕ} (hkn : 2 * k + 5 ≤ n) :
    ∃ h : pivIdx n k < (DList n).length, (DList n)[pivIdx n k] = A n k := by
  have hmem : A n k ∈ DList n := mem_DList.mpr (A_firstOcc hodd h7 hkn)
  exact ⟨idxOf_lt_length_of_mem hmem, getElem_idxOf _⟩

lemma DList_last (hodd : n % 2 = 1) (h7 : 7 ≤ n) :
    (DList n)[(DList n).length - 1]? = some (E0 n) := by
  obtain ⟨p, hp, hpe⟩ := mem_iff_getElem.mp (mem_DList.mpr (E0_firstOcc (n := n) (by omega)))
  have : p = (DList n).length - 1 := by
    by_contra hne
    have h1 := sorted_lt_of_lt DList_pairwise hp (show (DList n).length - 1 < (DList n).length by omega)
      (by omega)
    have h2 := rank_le_E0 hodd (mem_DList.mp (getElem_mem (show (DList n).length - 1 < (DList n).length by omega)))
    rw [hpe] at h1
    omega
  subst this
  rw [getElem?_eq_getElem hp, hpe]

lemma DList_head (h7 : 7 ≤ n) : (DList n)[0]? = some (sing n) := by
  obtain ⟨p, hp, hpe⟩ := mem_iff_getElem.mp (mem_DList.mpr (sing_firstOcc (n := n) (by omega)))
  have : p = 0 := by
    by_contra hne
    have h1 := sorted_lt_of_lt DList_pairwise (show 0 < (DList n).length by omega) hp (by omega)
    have h2 := rank_sing_le (n := n) (by omega) (mem_DList.mp (getElem_mem (show 0 < (DList n).length by omega))).1
    rw [hpe] at h1
    omega
  subst this
  rw [getElem?_eq_getElem hp, hpe]

lemma path_inv (hodd : n % 2 = 1) (h7 : 7 ≤ n) (hDD : DDProperty n) :
    ∀ k, 2 * k + 3 ≤ n →
      (path n k).Perm (DList n) ∧ IsChain NecklaceAdj (path n k) ∧
      (path n k)[(DList n).length - 1]? = some (E n k) ∧
      (∀ i < bound n k, (path n k)[i]? = (DList n)[i]?) := by
  intro k
  induction k with
  | zero =>
    intro _
    exact ⟨Perm.refl _, DList_chain hDD, DList_last hodd h7, fun _ _ => rfl⟩
  | succ k ih =>
    intro hkn
    obtain ⟨hperm, hchain, hlast, hpre⟩ := ih (by omega)
    obtain ⟨hj, hjA⟩ := pivIdx_spec (k := k) hodd h7 (by omega)
    set j := pivIdx n k with hjdef
    have hEmem : E n (k + 1) ∈ DList n := mem_DList.mpr (E_succ_firstOcc hodd h7 (by omega))
    obtain ⟨hj1, hjE⟩ := sorted_next DList_pairwise hj hEmem (by rw [hjA, rank_E_succ hodd h7 (by omega)])
    have hbound : j + 1 < bound n k := by
      rcases k with _ | k'
      · exact hj1
      · obtain ⟨hj', hj'A⟩ := pivIdx_spec (k := k') hodd h7 (by omega)
        show j + 1 < pivIdx n k' + 1
        have hlt : rank (DList n)[j + 1] < rank (DList n)[pivIdx n k'] := by
          rw [hjE, hj'A, rank_E_succ hodd h7 (by omega)]
          exact rank_A_succ_lt (by omega)
        have := sorted_idx_lt DList_pairwise hj1 hj' hlt
        omega
    have hlen : (path n k).length = (DList n).length := hperm.length_eq
    have hPj : (path n k)[j]? = some (A n k) := by
      rw [hpre j (by omega), getElem?_eq_getElem hj, hjA]
    have hPj1 : (path n k)[j + 1]? = some (E n (k + 1)) := by
      rw [hpre (j + 1) hbound, getElem?_eq_getElem hj1, hjE]
    refine ⟨(posa_perm _ _).trans hperm, ?_, ?_, ?_⟩
    · apply posa_isChain (fun a b h => necklaceAdj_symm h) hchain (by omega)
      intro a b ha hb
      rw [hlen, hlast] at hb
      rw [hPj] at ha
      cases ha
      cases hb
      exact A_adj_E h7 (by omega)
    · show (posa (path n k) j)[(DList n).length - 1]? = some (E n (k + 1))
      rw [← hlen, posa_getElem?_last _ (by omega), hPj1]
    · intro i hi
      show (posa (path n k) j)[i]? = (DList n)[i]?
      have hi' : i < j + 1 := hi
      rw [posa_getElem?_le _ (by omega), hpre i (by omega)]

theorem hamCycle_of_DD' (hodd : n % 2 = 1) (h7 : 7 ≤ n) (hDD : DDProperty n) :
    ∃ (m : ℕ) (_ : NeZero m), Nonempty (HamCycle n m) := by
  obtain ⟨hperm, hchain, hlast, hpre⟩ := path_inv hodd h7 hDD ((n - 3) / 2) (by omega)
  have hlen : (path n ((n - 3) / 2)).length = (DList n).length := hperm.length_eq
  apply hamCycle_of_list (by omega) (path n ((n - 3) / 2)) hperm hchain (e := E n ((n - 3) / 2))
  · rw [hlen]; exact hlast
  · rw [hpre 0 ?_, DList_head h7]
    obtain ⟨K, hK⟩ : ∃ K, (n - 3) / 2 = K + 1 := ⟨(n - 3) / 2 - 1, by omega⟩
    rw [hK]
    show 0 < pivIdx n K + 1
    omega
  · exact E_last_adj_sing hodd h7

/-- **Closing theorem.** For odd `n ≥ 7`, the Degni–Drisko property gives a Hamilton cycle of the necklace
graph. -/
theorem hamCycle_of_DD {n : ℕ} [NeZero n] (hodd : Odd n) (h7 : 7 ≤ n) (hDD : DDProperty n) :
    ∃ (m : ℕ) (_ : NeZero m), Nonempty (HamCycle n m) :=
  hamCycle_of_DD' (Nat.odd_iff.mp hodd) h7 hDD

end STGC


==> anc/lean/STGC/Defs.lean <==
/-
  Definitions used in the statement of the main theorem. This is the file a reader has to check.

  Paper: "Optimal single-track Gray codes from Gray-ordered necklaces" (paper/stgc.tex), Sections 1-3.
-/
import Mathlib

namespace STGC

/-- A word of length `n`: one bit for each position. Positions are taken in `ZMod n`, so that rotation is cyclic. -/
abbrev Word (n : ℕ) := ZMod n → Bool

variable {n : ℕ}

/-- Rotation by `k` positions: `(rot k w) i = w (i + k)`. For `k = 1` this is the left rotation
`x₁x₂⋯xₙ ↦ x₂⋯xₙx₁` of the paper (position `i` of the result holds the bit from position `i + 1`). -/
def rot (k : ZMod n) (w : Word n) : Word n := fun i => w (i + k)

/-- A word is constant if all its bits are equal (the words `0ⁿ` and `1ⁿ`). -/
def IsConst (w : Word n) : Prop := ∀ i j, w i = w j

/-- Two words lie in adjacent necklaces: some rotation of `v` differs from `u` in exactly one position. -/
def NecklaceAdj [NeZero n] (u v : Word n) : Prop := ∃ k : ZMod n, hammingDist u (rot k v) = 1

/-- Prefix parity: `prefPar w i` is the parity of the number of ones among positions `0, 1, …, i`
(positions read as natural numbers, most significant first). This is the paper's `π(x)_{i+1}`. -/
def prefPar (w : Word n) (i : ℕ) : Bool :=
  decide (((Finset.range (i + 1)).filter (fun j : ℕ => w (j : ZMod n) = true)).card % 2 = 1)

/-- The rank of a word: its position in the binary reflected Gray code of length `n` (position 0 holds `0ⁿ`).
The inverse of the Gray code `t ↦ t xor ⌊t/2⌋` is the prefix-parity map, so the rank is the number whose binary
digits, most significant first, are the prefix parities of `w`. (`rank_grayWord` checks this against the Gray
code.) -/
def rank (w : Word n) : ℕ :=
  ∑ i ∈ Finset.range n, if prefPar w i then 2 ^ (n - 1 - i) else 0

/-- `w` is the first occurrence of its necklace in the reflected Gray code: it is nonconstant and no rotation of it
has a smaller rank. -/
def IsFirstOcc (w : Word n) : Prop := ¬ IsConst w ∧ ∀ k : ZMod n, rank w ≤ rank (rot k w)

/-- **The Degni–Drisko property** at length `n` (Degni and Drisko, Electron. J. Combin. 14 (2007) R7, Conjecture
3.12 for prime `n`). List the nonconstant necklaces by the rank of their first occurrence. Then any two consecutive
necklaces in this list are adjacent. Formally: if `u` and `v` are first occurrences with `rank u < rank v`, and no
first occurrence has rank strictly between them, then their necklaces are adjacent. -/
def DDProperty (n : ℕ) [NeZero n] : Prop :=
  ∀ u v : Word n, IsFirstOcc u → IsFirstOcc v → rank u < rank v →
    (∀ x : Word n, IsFirstOcc x → ¬ (rank u < rank x ∧ rank x < rank v)) → NecklaceAdj u v

/-- **A single-track Gray code** of length `n` and period `P`: a cyclic sequence of `P` distinct words, in which
consecutive words (cyclically, `t` and `t + 1` in `ZMod P`) differ in exactly one position, and in which every
column is a cyclic shift of column 0: for each position `j` there is a head offset `heads j` with
`(word t) j = (word (t + heads j)) 0` for all `t`. -/
structure SingleTrackGrayCode (n P : ℕ) [NeZero n] where
  word : ZMod P → Word n
  injective : Function.Injective word
  oneBitSteps : ∀ t : ZMod P, hammingDist (word t) (word (t + 1)) = 1
  heads : ZMod n → ZMod P
  singleTrack : ∀ (t : ZMod P) (j : ZMod n), word t j = word (t + heads j) 0

end STGC


==> anc/lean/STGC/Interface.lean <==
/-
  The interface between the two halves of the proof.

  * `HamCycle n m`: a Hamilton cycle of the necklace graph of length `n`, given by one representative word per
    nonconstant necklace, in cyclic order (indices in `ZMod m`), consecutive necklaces adjacent, and starting at a
    word with a single one (the necklace ⟨0^{n-1}1⟩).
  * `Lift.lean` proves:     HamCycle n m  ⇒  a single-track Gray code of length n and period 2^n - 2  (n prime).
  * `Closing.lean` proves:  DDProperty n  ⇒  HamCycle n m for some m                                    (n odd, n ≥ 7).
-/
import STGC.Defs

namespace STGC

/-- A word with exactly one `true`, at position `a`. -/
def IsSingleton {n : ℕ} (w : Word n) : Prop := ∃ a : ZMod n, ∀ i, w i = decide (i = a)

/-- A Hamilton cycle of the necklace graph on the nonconstant necklaces of length `n`, of length `m`. -/
structure HamCycle (n m : ℕ) [NeZero n] [NeZero m] where
  rep : ZMod m → Word n
  nonconst : ∀ i, ¬ IsConst (rep i)
  cover : ∀ x : Word n, ¬ IsConst x → ∃ i k, x = rot k (rep i)
  distinct : ∀ i j k, rot k (rep i) = rep j → i = j
  adj : ∀ i, NecklaceAdj (rep i) (rep (i + 1))
  start : IsSingleton (rep 0)

end STGC


==> anc/lean/STGC/Lift.lean <==
/-
  Lemma V (lifting): for prime `n`, a Hamilton cycle of the necklace graph gives a single-track Gray code of length
  `n` and period `2 ^ n - 2`.  Paper: Lemma V (with the shift fix), PROOF.md "Lemma V".
-/
import STGC.Necklace

namespace STGC

set_option linter.unusedSectionVars false

variable {n m : ℕ} [NeZero n] [NeZero m]

section Walk

variable (rep : ZMod m → Word n) (k : ZMod m → ZMod n)

/-- The offset of the `j`-th word of the lifted walk: `o j = ∑_{i<j} k i`. -/
def offs (j : ℕ) : ZMod n := ∑ i ∈ Finset.range j, k (i : ZMod m)

/-- The `j`-th word of the lifted walk. -/
def walk (j : ℕ) : Word n := rot (offs k j) (rep (j : ZMod m))

lemma offs_succ (j : ℕ) : offs k (j + 1) = offs k j + k (j : ZMod m) :=
  Finset.sum_range_succ _ _

lemma offs_add_m (j : ℕ) : offs k (j + m) = offs k j + offs k m := by
  induction j with
  | zero => simp [offs]
  | succ j ih =>
    rw [Nat.add_right_comm, offs_succ, ih, offs_succ]
    have : ((j + m : ℕ) : ZMod m) = (j : ZMod m) := by simp
    rw [this]; ring

lemma walk_add_m (j : ℕ) : walk rep k (j + m) = rot (offs k m) (walk rep k j) := by
  unfold walk
  rw [offs_add_m, rot_rot, add_comm (offs k m)]
  congr 2
  simp

lemma walk_add_mul (j c : ℕ) :
    walk rep k (j + c * m) = rot ((c : ZMod n) * offs k m) (walk rep k j) := by
  induction c with
  | zero => simp
  | succ c ih =>
    rw [Nat.succ_mul, ← add_assoc, walk_add_m, ih, rot_rot]
    congr 1
    push_cast; ring

lemma walk_mod (j : ℕ) : walk rep k (j % (n * m)) = walk rep k j := by
  conv_rhs => rw [← Nat.mod_add_div j (n * m)]
  rw [show n * m * (j / (n * m)) = (n * (j / (n * m))) * m by ring, walk_add_mul]
  simp

lemma walk_eq (j : ℕ) :
    walk rep k j = rot (((j / m : ℕ) : ZMod n) * offs k m + offs k (j % m)) (rep (j : ZMod m)) := by
  conv_lhs => rw [← Nat.mod_add_div' j m]
  rw [walk_add_mul, walk, rot_rot]
  congr 2
  simp

lemma walk_step (hk : ∀ i, hammingDist (rep i) (rot (k i) (rep (i + 1))) = 1) (j : ℕ) :
    hammingDist (walk rep k j) (walk rep k (j + 1)) = 1 := by
  unfold walk
  rw [offs_succ, ← rot_rot, hammingDist_rot, Nat.cast_succ]
  exact hk _

end Walk

section Code

variable (H : HamCycle n m) (k : ZMod m → ZMod n)

lemma walk_nonconst (j : ℕ) : ¬ IsConst (walk H.rep k j) := by
  unfold walk; rw [isConst_rot]; exact H.nonconst _

lemma walk_inj (hn : n.Prime) (hs : offs k m ≠ 0) {j j' : ℕ} (hj : j < n * m) (hj' : j' < n * m)
    (h : walk H.rep k j = walk H.rep k j') : j = j' := by
  haveI := Fact.mk hn
  rw [walk_eq, walk_eq] at h
  set A := ((j / m : ℕ) : ZMod n) * offs k m + offs k (j % m)
  set A' := ((j' / m : ℕ) : ZMod n) * offs k m + offs k (j' % m)
  have h1 : rot (A - A') (H.rep (j : ZMod m)) = H.rep (j' : ZMod m) := by
    have := congrArg (rot (-A')) h
    rw [rot_neg_rot, rot_rot] at this
    rwa [sub_eq_neg_add]
  have hjm : (j : ZMod m) = (j' : ZMod m) := H.distinct _ _ _ h1
  have hr : j % m = j' % m := (ZMod.natCast_eq_natCast_iff' _ _ _).1 hjm
  rw [← hjm] at h1
  have hA : A - A' = 0 := eq_zero_of_rot_eq hn (H.nonconst _) h1
  have hq : ((j / m : ℕ) : ZMod n) = ((j' / m : ℕ) : ZMod n) := by
    have : ((j / m : ℕ) : ZMod n) * offs k m = ((j' / m : ℕ) : ZMod n) * offs k m := by
      have := sub_eq_zero.1 hA
      simp only [A, A', hr] at this
      exact add_right_cancel this
    exact mul_right_cancel₀ hs this
  have hq' : j / m = j' / m := by
    rw [ZMod.natCast_eq_natCast_iff'] at hq
    have h1 : j / m < n := Nat.div_lt_of_lt_mul (by rwa [mul_comm])
    have h2 : j' / m < n := Nat.div_lt_of_lt_mul (by rwa [mul_comm])
    rwa [Nat.mod_eq_of_lt h1, Nat.mod_eq_of_lt h2] at hq
  rw [← Nat.mod_add_div j m, ← Nat.mod_add_div j' m, hr, hq']

lemma walk_surj (hn : n.Prime) (hs : offs k m ≠ 0) (x : Word n) (hx : ¬ IsConst x) :
    ∃ j : ℕ, walk H.rep k j = x := by
  haveI := Fact.mk hn
  obtain ⟨i, κ, rfl⟩ := H.cover x hx
  refine ⟨i.val + ((κ - offs k i.val) * (offs k m)⁻¹).val * m, ?_⟩
  rw [walk_add_mul, walk, rot_rot, ZMod.natCast_zmod_val, ZMod.natCast_zmod_val, mul_assoc, inv_mul_cancel₀ hs, mul_one, sub_add_cancel]

lemma walk_val_add (t : ZMod (n * m)) (x : ℕ) :
    walk H.rep k (t + (x : ZMod (n * m))).val = walk H.rep k (t.val + x) := by
  rw [ZMod.val_add, ZMod.val_natCast, walk_mod, ← walk_mod, Nat.add_mod_mod, walk_mod]

/-- The single-track Gray code built from the lifted walk, when the total shift is nonzero. -/
def code (hn : n.Prime) (hk : ∀ i, hammingDist (H.rep i) (rot (k i) (H.rep (i + 1))) = 1)
    (hs : offs k m ≠ 0) : SingleTrackGrayCode n (n * m) where
  word t := walk H.rep k t.val
  injective := by
    intro t t' h
    exact ZMod.val_injective _ (walk_inj H k hn hs (ZMod.val_lt t) (ZMod.val_lt t') h)
  oneBitSteps := by
    intro t
    have := walk_val_add H k t 1
    rw [Nat.cast_one] at this
    show hammingDist (walk H.rep k t.val) (walk H.rep k (t + 1).val) = 1
    rw [this]
    exact walk_step H.rep k hk _
  heads j := (((j * (offs k m)⁻¹).val * m : ℕ) : ZMod (n * m))
  singleTrack := by
    intro t j
    haveI := Fact.mk hn
    show walk H.rep k t.val j = walk H.rep k (t + (((j * (offs k m)⁻¹).val * m : ℕ) : ZMod (n * m))).val 0
    have := walk_val_add H k t ((j * (offs k m)⁻¹).val * m)
    rw [this, walk_add_mul, rot_apply, ZMod.natCast_zmod_val, mul_assoc, inv_mul_cancel₀ hs, mul_one,
      zero_add]

include H in
/-- The period equals the number of nonconstant words: `n * m = 2 ^ n - 2`. -/
lemma period_eq (hn : n.Prime) (hs : offs k m ≠ 0) : n * m = 2 ^ n - 2 := by
  let F : ZMod (n * m) → {x : Word n // ¬ IsConst x} := fun t => ⟨walk H.rep k t.val, walk_nonconst H k _⟩
  have hF : Function.Bijective F := by
    constructor
    · intro t t' h
      exact ZMod.val_injective _
        (walk_inj H k hn hs (ZMod.val_lt t) (ZMod.val_lt t') (congrArg Subtype.val h))
    · rintro ⟨x, hx⟩
      obtain ⟨j, rfl⟩ := walk_surj H k hn hs x hx
      refine ⟨(j : ZMod (n * m)), ?_⟩
      apply Subtype.ext
      simp only [F]
      rw [ZMod.val_natCast, walk_mod]
  rw [← card_nonconst, ← Nat.card_eq_of_bijective F hF, Nat.card_zmod]

/-- The shift fix: the connecting rotations can be chosen with nonzero total shift. -/
lemma exists_shifts : ∃ k : ZMod m → ZMod n,
    (∀ i, hammingDist (H.rep i) (rot (k i) (H.rep (i + 1))) = 1) ∧ offs k m ≠ 0 := by
  classical
  choose k0 hk0 using H.adj
  obtain ⟨k', hk'ne, hk'⟩ := twin H.start (H.nonconst _) (hk0 0)
  obtain ⟨m', hm'⟩ : ∃ m', m = m' + 1 := Nat.exists_eq_succ_of_ne_zero (NeZero.ne m)
  subst hm'
  set R : ZMod n := ∑ i ∈ Finset.range m', k0 ((i + 1 : ℕ) : ZMod (m' + 1)) with hR
  have hsum : ∀ κ, offs (Function.update k0 0 κ) (m' + 1) = R + κ := by
    intro κ
    unfold offs
    rw [Finset.sum_range_succ']
    congr 1
    · apply Finset.sum_congr rfl
      intro i hi
      rw [Function.update_of_ne]
      intro h0
      rw [ZMod.natCast_eq_zero_iff] at h0
      have := Nat.le_of_dvd (Nat.succ_pos _) h0
      simp only [Finset.mem_range] at hi; omega
  have hadj : ∀ κ, hammingDist (H.rep 0) (rot κ (H.rep (0 + 1))) = 1 →
      ∀ i, hammingDist (H.rep i) (rot (Function.update k0 0 κ i) (H.rep (i + 1))) = 1 := by
    intro κ hκ i
    by_cases hi : i = 0
    · subst hi; simpa using hκ
    · rw [Function.update_of_ne hi]; exact hk0 i
  by_cases h0 : R + k0 0 = 0
  · refine ⟨Function.update k0 0 k', hadj _ hk', ?_⟩
    rw [hsum]
    intro h
    apply hk'ne
    have := h.trans h0.symm
    exact add_left_cancel this
  · exact ⟨Function.update k0 0 (k0 0), hadj _ (hk0 0), by rwa [hsum]⟩

end Code

/-- **Lemma V.** For prime `n`, a Hamilton cycle of the necklace graph yields a single-track Gray code of length `n`
and period `2 ^ n - 2`. -/
theorem stgc_of_hamCycle {n m : ℕ} [NeZero n] [NeZero m] (hn : n.Prime) (H : HamCycle n m) :
    Nonempty (SingleTrackGrayCode n (2 ^ n - 2)) := by
  obtain ⟨k, hk, hs⟩ := exists_shifts H
  rw [← period_eq H k hn hs]
  exact ⟨code H k hn hk hs⟩

end STGC


==> anc/lean/STGC/Main.lean <==
/-
  Main theorem (paper/stgc.tex, Theorem A, stated for every odd prime):

  If the Degni–Drisko property holds at length n (an explicit hypothesis, `DDProperty n`), then an optimal
  single-track Gray code of length n and period 2^n - 2 exists.
-/
import STGC.SmallCases
import STGC.Lift
import STGC.Closing

namespace STGC

theorem prime_cases (n : ℕ) (hn : n.Prime) (hodd : n ≠ 2) : n = 3 ∨ n = 5 ∨ 7 ≤ n := by
  have h2 := hn.two_le
  by_contra hc
  push Not at hc
  obtain ⟨h3, h5, h7⟩ := hc
  interval_cases n <;> simp_all <;> norm_num at hn

/-- **Theorem A.** For every odd prime `n`, the Degni–Drisko property at length `n` implies that an optimal
single-track Gray code of length `n` and period `2^n - 2` exists. -/
theorem stgc_of_DD (n : ℕ) [NeZero n] (hn : n.Prime) (hodd : n ≠ 2) (hDD : DDProperty n) :
    Nonempty (SingleTrackGrayCode n (2 ^ n - 2)) := by
  rcases prime_cases n hn hodd with h | h | h
  · subst h; exact stgc_three
  · subst h; exact stgc_five
  · obtain ⟨m, hm, ⟨H⟩⟩ := hamCycle_of_DD (hn.odd_of_ne_two hodd) h hDD
    exact stgc_of_hamCycle hn H

end STGC


==> anc/lean/STGC/Necklace.lean <==
/-
  Basic facts about rotations and necklaces, used by `Lift.lean`.

  * rotation lemmas (`rot_zero`, `rot_rot`, `hammingDist_rot`, `isConst_rot`);
  * aperiodicity for prime length (`eq_zero_of_rot_eq`);
  * the twin lemma of the shift fix (`twin`);
  * the count of nonconstant words (`card_nonconst`).
-/
import STGC.Interface

namespace STGC

variable {n : ℕ}

@[simp] lemma rot_apply (k : ZMod n) (w : Word n) (i : ZMod n) : rot k w i = w (i + k) := rfl

@[simp] lemma rot_zero (w : Word n) : rot 0 w = w := by
  funext i; simp [rot]

lemma rot_rot (a b : ZMod n) (w : Word n) : rot a (rot b w) = rot (a + b) w := by
  funext i; simp [rot, add_assoc]

lemma rot_neg_rot (k : ZMod n) (w : Word n) : rot (-k) (rot k w) = w := by
  rw [rot_rot, neg_add_cancel, rot_zero]

lemma rot_rot_neg (k : ZMod n) (w : Word n) : rot k (rot (-k) w) = w := by
  rw [rot_rot, add_neg_cancel, rot_zero]

lemma rot_injective (k : ZMod n) : Function.Injective (rot (n := n) k) := by
  intro u v h
  rw [← rot_neg_rot k u, h, rot_neg_rot]

lemma isConst_rot (k : ZMod n) (w : Word n) : IsConst (rot k w) ↔ IsConst w := by
  constructor
  · intro h i j
    have := h (i - k) (j - k)
    simpa using this
  · intro h i j
    exact h _ _

variable [NeZero n]

lemma hammingDist_rot (k : ZMod n) (u v : Word n) :
    hammingDist (rot k u) (rot k v) = hammingDist u v := by
  unfold hammingDist
  apply Finset.card_bij (fun i _ => i + k)
  · intro i hi; simpa [rot] using hi
  · intro a _ b _ h; simpa using h
  · intro b hb
    refine ⟨b - k, ?_, by simp⟩
    simpa [rot] using hb

lemma hammingDist_eq_one_iff (u v : Word n) :
    hammingDist u v = 1 ↔ ∃ b, ∀ i, (u i ≠ v i ↔ i = b) := by
  unfold hammingDist
  rw [Finset.card_eq_one]
  simp [Finset.ext_iff]

/-- Aperiodicity: for prime `n`, a nonconstant word is fixed by no nontrivial rotation. -/
lemma eq_zero_of_rot_eq (hn : n.Prime) {w : Word n} (hw : ¬ IsConst w) {k : ZMod n}
    (h : rot k w = w) : k = 0 := by
  haveI := Fact.mk hn
  by_contra hk
  apply hw
  have step : ∀ t : ℕ, ∀ i, w (i + (t : ZMod n) * k) = w i := by
    intro t
    induction t with
    | zero => intro i; simp
    | succ t ih =>
      intro i
      have := congrFun h (i + t * k)
      simp only [rot_apply] at this
      rw [Nat.cast_succ, add_mul, one_mul, ← add_assoc, this, ih]
  intro i j
  have := step ((j - i) * k⁻¹).val i
  rw [ZMod.natCast_zmod_val, mul_assoc, inv_mul_cancel₀ hk, mul_one, add_sub_cancel] at this
  exact this.symm

/-- The twin lemma (shift fix): a singleton word at distance one from a rotation of a nonconstant word `v` is at
distance one from a second, different rotation of `v`. -/
lemma twin {u v : Word n} (hu : IsSingleton u) (hv : ¬ IsConst v) {k : ZMod n}
    (h : hammingDist u (rot k v) = 1) : ∃ k', k' ≠ k ∧ hammingDist u (rot k' v) = 1 := by
  obtain ⟨a, ha⟩ := hu
  obtain ⟨b, hb⟩ := (hammingDist_eq_one_iff _ _).1 h
  have hwc : ¬ IsConst (rot k v) := by rwa [isConst_rot]
  have hab : b ≠ a := by
    rintro rfl
    apply hwc
    have hf : ∀ i, rot k v i = false := by
      intro i
      have := hb i
      rw [ha] at this
      by_cases hi : i = b
      · subst hi; simpa using this
      · simp only [hi, decide_false, iff_false, ne_eq, not_not] at this
        exact this.symm
    intro i j; rw [hf, hf]
  have hw : ∀ i, rot k v i = decide (i = a ∨ i = b) := by
    intro i
    have := hb i
    rw [ha] at this
    by_cases h1 : i = a <;> by_cases h2 : i = b
    · exact absurd (h2.symm.trans h1) hab
    all_goals cases hr : rot k v i <;> simp_all
  refine ⟨(b - a) + k, ?_, ?_⟩
  · intro h'
    apply hab
    have : b - a = 0 := by simpa using h'
    exact sub_eq_zero.1 this
  · rw [← rot_rot, hammingDist_eq_one_iff]
    refine ⟨2 * a - b, fun i => ?_⟩
    rw [ha, rot_apply, hw]
    have e1 : i + (b - a) = a ↔ i = 2 * a - b := by
      constructor <;> intro h <;> linear_combination h
    have e2 : i + (b - a) = b ↔ i = a := by
      constructor <;> intro h <;> linear_combination h
    have hc : 2 * a - b ≠ a := by
      intro h; apply hab; linear_combination -h
    simp only [e1, e2]
    by_cases h1 : i = a
    · subst h1; simp [hc.symm]
    · by_cases h2 : i = 2 * a - b <;> simp [h1, h2, hc]

/-- There are exactly `2 ^ n - 2` nonconstant words of length `n`. -/
lemma card_nonconst : Nat.card {x : Word n // ¬ IsConst x} = 2 ^ n - 2 := by
  classical
  have h2 : Nat.card {x : Word n // IsConst x} = 2 := by
    have e : {x : Word n // IsConst x} ≃ Bool :=
      { toFun := fun x => x.1 0
        invFun := fun b => ⟨fun _ => b, fun _ _ => rfl⟩
        left_inv := by
          rintro ⟨x, hx⟩
          ext i
          exact hx 0 i
        right_inv := fun b => rfl }
    rw [Nat.card_congr e]; simp
  rw [Nat.card_eq_fintype_card, Fintype.card_subtype_compl, ← Nat.card_eq_fintype_card,
    ← Nat.card_eq_fintype_card, h2]
  simp

end STGC


==> anc/lean/STGC/Posa.lean <==
/-
  The Pósa rotation of a path, for lists: keep `l[0..j]` and reverse the rest. If `l[j]` is adjacent to the last
  element, the result is again a path through the same elements, now ending at `l[j+1]`.
-/
import Mathlib

namespace STGC

open List

variable {α : Type*}

/-- The Pósa rotation at pivot index `j`: `l[0..j] ++ reverse l[j+1..]`. -/
def posa (l : List α) (j : ℕ) : List α := l.take (j + 1) ++ (l.drop (j + 1)).reverse

lemma posa_perm (l : List α) (j : ℕ) : (posa l j).Perm l := by
  unfold posa
  calc (l.take (j + 1) ++ (l.drop (j + 1)).reverse).Perm (l.take (j + 1) ++ l.drop (j + 1)) :=
        Perm.append_left _ (reverse_perm _)
    _ = l := take_append_drop _ _

lemma posa_length (l : List α) (j : ℕ) : (posa l j).length = l.length := (posa_perm l j).length_eq

lemma posa_getElem?_le (l : List α) {j i : ℕ} (hij : i ≤ j) : (posa l j)[i]? = l[i]? := by
  unfold posa
  by_cases hi : i < l.length
  · rw [getElem?_append_left (by simp; omega), getElem?_take, if_pos (by omega)]
  · have h1 : l[i]? = none := getElem?_eq_none (by omega)
    have h2 : (l.take (j + 1) ++ (l.drop (j + 1)).reverse)[i]? = none :=
      getElem?_eq_none (by simp; omega)
    rw [h1, h2]

lemma posa_getElem?_last (l : List α) {j : ℕ} (hj : j + 1 < l.length) :
    (posa l j)[l.length - 1]? = l[j + 1]? := by
  unfold posa
  rw [getElem?_append_right (by simp; omega), getElem?_reverse (by simp; omega), getElem?_drop]
  congr 1
  simp
  omega

lemma posa_isChain {R : α → α → Prop} (hsymm : ∀ a b, R a b → R b a) {l : List α} (hl : IsChain R l)
    {j : ℕ} (hj : j + 1 < l.length)
    (hpiv : ∀ a b, l[j]? = some a → l[l.length - 1]? = some b → R a b) : IsChain R (posa l j) := by
  unfold posa
  rw [isChain_append]
  refine ⟨hl.take _, ?_, ?_⟩
  · rw [isChain_reverse]
    exact (hl.drop _).imp (fun a b h => hsymm a b h)
  · intro x hx y hy
    rw [getLast?_eq_getElem?, getElem?_take] at hx
    rw [head?_reverse, getLast?_eq_getElem?, getElem?_drop] at hy
    simp only [length_take, length_drop] at hx hy
    rw [if_pos (by omega), show min (j + 1) l.length - 1 = j by omega] at hx
    rw [show j + 1 + (l.length - (j + 1) - 1) = l.length - 1 by omega] at hy
    exact hpiv x y hx hy

end STGC


==> anc/lean/STGC/Prefix.lean <==
/-
  Rank machinery: prefix parities, the binary value of a digit sequence, comparison of ranks, leading zeros,
  injectivity of the rank.
-/
import STGC.Defs

namespace STGC

open Finset

variable {n : ℕ}

/-- The number of ones among positions `0, …, i`. -/
def cnt (w : Word n) (i : ℕ) : ℕ :=
  ((Finset.range (i + 1)).filter (fun j : ℕ => w (j : ZMod n) = true)).card

lemma prefPar_eq_cnt (w : Word n) (i : ℕ) : prefPar w i = decide (cnt w i % 2 = 1) := rfl

lemma cnt_zero (w : Word n) : cnt w 0 = if w 0 = true then 1 else 0 := by
  unfold cnt
  rw [Finset.range_one, Finset.filter_singleton]
  simp only [Nat.cast_zero]
  split_ifs <;> simp

lemma cnt_succ (w : Word n) (i : ℕ) :
    cnt w (i + 1) = cnt w i + if w ((i + 1 : ℕ) : ZMod n) = true then 1 else 0 := by
  unfold cnt
  rw [Finset.range_add_one (n := i + 1), Finset.filter_insert]
  split_ifs with h
  · rw [Finset.card_insert_of_notMem]
    simp
  · simp

lemma cnt_congr {u v : Word n} {i : ℕ} (h : ∀ j ≤ i, u (j : ZMod n) = v (j : ZMod n)) :
    cnt u i = cnt v i := by
  unfold cnt
  congr 1
  apply Finset.filter_congr
  intro j hj
  rw [h j (by simp at hj; omega)]

lemma cnt_le_succ (w : Word n) (i : ℕ) : cnt w i ≤ cnt w (i + 1) := by
  rw [cnt_succ]; omega

/-- On a block of ones the count grows by one per position. -/
lemma cnt_ones {w : Word n} {s t : ℕ} (h : ∀ j, s < j → j ≤ s + t → w (j : ZMod n) = true) :
    cnt w (s + t) = cnt w s + t := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [← add_assoc, cnt_succ, ih (fun j h1 h2 => h j h1 (by omega)), if_pos (h _ (by omega) (by omega))]
    ring

/-- On a block of zeros the count is constant. -/
lemma cnt_zeros {w : Word n} {s t : ℕ} (h : ∀ j, s < j → j ≤ s + t → w (j : ZMod n) = false) :
    cnt w (s + t) = cnt w s := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [← add_assoc, cnt_succ, ih (fun j h1 h2 => h j h1 (by omega)), h _ (by omega) (by omega)]
    simp

lemma cnt_eq_zero {w : Word n} {i : ℕ} (h : ∀ j ≤ i, w (j : ZMod n) = false) : cnt w i = 0 := by
  unfold cnt
  rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
  intro j hj
  rw [h j (by simp at hj; omega)]
  simp

/-! ### Binary value of a digit sequence -/

/-- The number with binary digits `d 0, d 1, …, d (m-1)`, most significant first. -/
def bsum (d : ℕ → Bool) (m : ℕ) : ℕ := ∑ i ∈ range m, if d i then 2 ^ (m - 1 - i) else 0

lemma rank_eq_bsum (w : Word n) : rank w = bsum (prefPar w) n := rfl

lemma bsum_zero (d : ℕ → Bool) : bsum d 0 = 0 := by simp [bsum]

lemma bsum_succ (d : ℕ → Bool) (m : ℕ) : bsum d (m + 1) = 2 * bsum d m + if d m then 1 else 0 := by
  unfold bsum
  rw [sum_range_succ, mul_sum]
  congr 1
  · apply sum_congr rfl
    intro i hi
    simp only [mem_range] at hi
    split_ifs
    · rw [← pow_succ']; congr 1; omega
    · simp
  · simp

lemma bsum_congr {d e : ℕ → Bool} {m : ℕ} (h : ∀ i < m, d i = e i) : bsum d m = bsum e m := by
  unfold bsum
  apply sum_congr rfl
  intro i hi
  simp only [mem_range] at hi
  rw [h i hi]

lemma bsum_lt (d : ℕ → Bool) (m : ℕ) : bsum d m < 2 ^ m := by
  induction m with
  | zero => simp [bsum_zero]
  | succ m ih => rw [bsum_succ, pow_succ]; split_ifs <;> omega

lemma bsum_lex {d e : ℕ → Bool} {p m : ℕ} (hpm : p < m) (hagree : ∀ i < p, d i = e i)
    (hd : d p = false) (he : e p = true) : bsum d m + 1 ≤ bsum e m := by
  obtain ⟨t, rfl⟩ : ∃ t, m = p + 1 + t := ⟨m - (p + 1), by omega⟩
  induction t with
  | zero =>
    rw [add_zero, bsum_succ, bsum_succ, hd, he, bsum_congr hagree]
    simp
  | succ t ih =>
    rw [← add_assoc, bsum_succ, bsum_succ]
    have := ih (by omega)
    split_ifs <;> omega

lemma bsum_eq_zero {d : ℕ → Bool} {z : ℕ} (h : ∀ i < z, d i = false) : bsum d z = 0 := by
  induction z with
  | zero => exact bsum_zero d
  | succ z ih =>
    rw [bsum_succ, ih (fun i hi => h i (by omega)), h z (by omega)]
    simp

lemma bsum_lt_of_zeros {d : ℕ → Bool} {z m : ℕ} (hzm : z ≤ m) (h : ∀ i < z, d i = false) :
    bsum d m < 2 ^ (m - z) := by
  obtain ⟨t, rfl⟩ : ∃ t, m = z + t := ⟨m - z, by omega⟩
  induction t with
  | zero => simp [bsum_eq_zero h]
  | succ t ih =>
    rw [← add_assoc, bsum_succ]
    have := ih (by omega)
    have e1 : z + t + 1 - z = (z + t - z) + 1 := by omega
    rw [e1, pow_succ]
    split_ifs <;> omega

lemma bsum_ge_of_one {d : ℕ → Bool} {z m : ℕ} (hzm : z < m) (h : d z = true) :
    2 ^ (m - 1 - z) ≤ bsum d m := by
  obtain ⟨t, rfl⟩ : ∃ t, m = z + 1 + t := ⟨m - (z + 1), by omega⟩
  induction t with
  | zero =>
    rw [add_zero, bsum_succ, h]
    simp
  | succ t ih =>
    rw [← add_assoc, bsum_succ]
    have := ih (by omega)
    have e1 : z + 1 + t + 1 - 1 - z = (z + 1 + t - 1 - z) + 1 := by omega
    rw [e1, pow_succ]
    split_ifs <;> omega

/-! ### Rank facts -/

lemma rank_lt_pow (w : Word n) : rank w < 2 ^ n := bsum_lt _ _

lemma prefPar_congr {u v : Word n} {i : ℕ} (h : ∀ j ≤ i, u (j : ZMod n) = v (j : ZMod n)) :
    prefPar u i = prefPar v i := by
  rw [prefPar_eq_cnt, prefPar_eq_cnt, cnt_congr h]

/-- Lexicographic comparison: the words agree below position `p`, and the prefix parity at `p` is `0` for `u` and
`1` for `v`. -/
lemma rank_lt_of_lex {u v : Word n} {p : ℕ} (hp : p < n)
    (hagree : ∀ j < p, u (j : ZMod n) = v (j : ZMod n))
    (hu : cnt u p % 2 = 0) (hv : cnt v p % 2 = 1) : rank u < rank v := by
  rw [rank_eq_bsum, rank_eq_bsum]
  have := bsum_lex (d := prefPar u) (e := prefPar v) hp
    (fun i hi => prefPar_congr (fun j hj => hagree j (by omega)))
    (by rw [prefPar_eq_cnt]; simp [hu]) (by rw [prefPar_eq_cnt]; simp [hv])
  omega

/-- A word with zeros at positions `0, …, z-1` has rank `< 2^(n-z)`. -/
lemma rank_lt_of_zeros {w : Word n} {z : ℕ} (hz : z ≤ n) (h : ∀ j < z, w (j : ZMod n) = false) :
    rank w < 2 ^ (n - z) := by
  rw [rank_eq_bsum]
  apply bsum_lt_of_zeros hz
  intro i hi
  rw [prefPar_eq_cnt, cnt_eq_zero (fun j hj => h j (by omega))]
  simp

/-- A word with a one at position `z` has rank `≥ 2^(n-1-z)`. -/
lemma rank_ge_of_one {w : Word n} {z : ℕ} (hz : z < n) (h : w (z : ZMod n) = true) :
    2 ^ (n - 1 - z) ≤ rank w := by
  rw [rank_eq_bsum]
  rcases z with _ | z
  · apply bsum_ge_of_one hz
    rw [prefPar_eq_cnt, cnt_zero]
    simp only [Nat.cast_zero] at h
    simp [h]
  · have hs := cnt_succ w z
    rw [if_pos h] at hs
    by_cases hc : cnt w z % 2 = 1
    · have := bsum_ge_of_one (d := prefPar w) (z := z) (m := n) (by omega)
        (by rw [prefPar_eq_cnt]; simp [hc])
      have h2 : 2 ^ (n - 1 - (z + 1)) ≤ 2 ^ (n - 1 - z) :=
        Nat.pow_le_pow_right (by norm_num) (by omega)
      omega
    · exact bsum_ge_of_one hz (by rw [prefPar_eq_cnt]; simp; omega)

lemma natCast_val_eq [NeZero n] (i : ZMod n) : ((i.val : ℕ) : ZMod n) = i := ZMod.natCast_zmod_val i

/-- The prefix parities determine the word. -/
lemma eq_of_prefPar [NeZero n] {u v : Word n} (h : ∀ i < n, prefPar u i = prefPar v i) : u = v := by
  have hc : ∀ i < n, cnt u i % 2 = cnt v i % 2 := by
    intro i hi
    have := h i hi
    rw [prefPar_eq_cnt, prefPar_eq_cnt] at this
    simp only [decide_eq_decide] at this
    omega
  funext x
  rw [← natCast_val_eq x]
  have hx := ZMod.val_lt x
  generalize x.val = j at hx ⊢
  rcases j with _ | j
  · have := hc 0 hx
    rw [cnt_zero, cnt_zero] at this
    simp only [Nat.cast_zero]
    revert this
    cases u 0 <;> cases v 0 <;> simp
  · have h1 := hc j (by omega)
    have h2 := hc (j + 1) hx
    rw [cnt_succ, cnt_succ] at h2
    revert h2
    cases u ((j + 1 : ℕ) : ZMod n) <;> cases v ((j + 1 : ℕ) : ZMod n) <;> simp <;> omega

lemma rank_injective [NeZero n] {u v : Word n} (h : rank u = rank v) : u = v := by
  by_contra hne
  have hex : ∃ i, i < n ∧ prefPar u i ≠ prefPar v i := by
    by_contra hall
    push Not at hall
    exact hne (eq_of_prefPar hall)
  classical
  let p := Nat.find hex
  have hp : p < n ∧ prefPar u p ≠ prefPar v p := Nat.find_spec hex
  have hmin : ∀ i < p, prefPar u i = prefPar v i := by
    intro i hi
    have := Nat.find_min hex hi
    push Not at this
    exact this (by omega)
  rw [rank_eq_bsum, rank_eq_bsum] at h
  rcases hpu : prefPar u p with _ | _
  · have := bsum_lex (m := n) hp.1 hmin hpu (by
      have := hp.2; rw [hpu] at this; cases hv : prefPar v p <;> simp_all)
    omega
  · have := bsum_lex (m := n) hp.1 (fun i hi => (hmin i hi).symm) (by
      have := hp.2; rw [hpu] at this; cases hv : prefPar v p <;> simp_all) hpu
    omega

/-- The all-zero word has rank `0`; every nonconstant word has positive rank. -/
lemma rank_pos [NeZero n] {w : Word n} (hw : ¬ IsConst w) : 0 < rank w := by
  by_contra h0
  apply hw
  have hz : rank w = rank (fun _ : ZMod n => false) := by
    have : rank (fun _ : ZMod n => false) = 0 := by
      rw [rank_eq_bsum]
      apply bsum_eq_zero
      intro i _
      rw [prefPar_eq_cnt, cnt_eq_zero (fun j _ => rfl)]
      simp
    omega
  rw [rank_injective hz]
  intro i j
  rfl


/-! ### Comparison helpers -/

lemma rank_lt_of_lex_odd {u v : Word n} {s : ℕ} (hs : s + 1 < n)
    (hagree : ∀ j ≤ s, u (j : ZMod n) = v (j : ZMod n)) (hc : cnt u s % 2 = 1)
    (hu : u ((s + 1 : ℕ) : ZMod n) = true) (hv : v ((s + 1 : ℕ) : ZMod n) = false) : rank u < rank v := by
  apply rank_lt_of_lex hs (fun j hj => hagree j (by omega))
  · rw [cnt_succ, if_pos hu]; omega
  · rw [cnt_succ, hv, ← cnt_congr hagree]; simpa using hc

lemma rank_lt_of_lex_even {u v : Word n} {s : ℕ} (hs : s + 1 < n)
    (hagree : ∀ j ≤ s, u (j : ZMod n) = v (j : ZMod n)) (hc : cnt u s % 2 = 0)
    (hu : u ((s + 1 : ℕ) : ZMod n) = false) (hv : v ((s + 1 : ℕ) : ZMod n) = true) : rank u < rank v := by
  apply rank_lt_of_lex hs (fun j hj => hagree j (by omega))
  · rw [cnt_succ, hu]; simpa using hc
  · rw [cnt_succ, if_pos hv, ← cnt_congr hagree]; omega

/-- The count on a prefix `0 1^a`. -/
lemma cnt_lead01 {w : Word n} {a : ℕ} (h0 : w 0 = false)
    (h1 : ∀ j, 0 < j → j ≤ a → w (j : ZMod n) = true) : cnt w a = a := by
  have := cnt_ones (s := 0) (t := a) (w := w) (fun j hj1 hj2 => h1 j hj1 (by omega))
  rw [zero_add] at this
  rw [this, cnt_zero, h0]
  simp

/-- Flipping a one at position `n-2` (followed by a one at `n-1`) when the prefix parity before it is odd raises
the rank by one. -/
lemma rank_succ_of_flip {u v : Word n} (hn : 3 ≤ n)
    (hagree : ∀ j < n - 2, u (j : ZMod n) = v (j : ZMod n))
    (hu2 : u ((n - 2 : ℕ) : ZMod n) = true) (hv2 : v ((n - 2 : ℕ) : ZMod n) = false)
    (hu1 : u ((n - 1 : ℕ) : ZMod n) = true) (hv1 : v ((n - 1 : ℕ) : ZMod n) = true)
    (hc : cnt u (n - 3) % 2 = 1) : rank v = rank u + 1 := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 3 := ⟨n - 3, by omega⟩
  have e2 : m + 3 - 2 = m + 1 := by omega
  have e1 : m + 3 - 1 = m + 1 + 1 := by omega
  have e3 : m + 3 - 3 = m := by omega
  rw [e2] at hagree hu2 hv2
  rw [e1] at hu1 hv1
  rw [e3] at hc
  have hcm : cnt v m = cnt u m := cnt_congr (fun j hj => (hagree j (by omega)).symm)
  have hu_a : cnt u (m + 1) = cnt u m + 1 := by rw [cnt_succ, if_pos hu2]
  have hv_a : cnt v (m + 1) = cnt u m := by rw [cnt_succ, hv2, hcm]; simp
  have hu_b : cnt u (m + 1 + 1) = cnt u m + 2 := by rw [cnt_succ, if_pos hu1, hu_a]
  have hv_b : cnt v (m + 1 + 1) = cnt u m + 1 := by rw [cnt_succ, if_pos hv1, hv_a]
  rw [rank_eq_bsum, rank_eq_bsum]
  have bv2 := bsum_succ (prefPar v) (m + 1 + 1)
  have bv1 := bsum_succ (prefPar v) (m + 1)
  have bu2 := bsum_succ (prefPar u) (m + 1 + 1)
  have bu1 := bsum_succ (prefPar u) (m + 1)
  have bc := bsum_congr (d := prefPar v) (e := prefPar u) (m := m + 1)
      (fun i hi => prefPar_congr (fun j hj => (hagree j (by omega)).symm))
  simp only [prefPar_eq_cnt, hu_a, hv_a, hu_b, hv_b] at bv2 bv1 bu2 bu1
  have h1 : (cnt u m + 1) % 2 = 0 := by omega
  have h2 : (cnt u m + 2) % 2 = 1 := by omega
  simp [hc, h1, h2] at bv2 bv1 bu2 bu1
  show bsum (prefPar v) (m + 1 + 1 + 1) = bsum (prefPar u) (m + 1 + 1 + 1) + 1
  omega


lemma cnt_succ_true {w : Word n} {i : ℕ} (h : w ((i + 1 : ℕ) : ZMod n) = true) :
    cnt w (i + 1) = cnt w i + 1 := by rw [cnt_succ, if_pos h]

lemma cnt_succ_false {w : Word n} {i : ℕ} (h : w ((i + 1 : ℕ) : ZMod n) = false) :
    cnt w (i + 1) = cnt w i := by rw [cnt_succ, h]; simp

end STGC


==> anc/lean/STGC/RotWord.lean <==
/-
  Basic facts on rotations, Hamming distance and necklace adjacency, used by the closing argument.
-/
import STGC.Defs

namespace STGC

variable {n : ℕ}

@[simp] lemma rot_apply_w (k : ZMod n) (w : Word n) (i : ZMod n) : rot k w i = w (i + k) := rfl

@[simp] lemma rot_zero' (w : Word n) : rot 0 w = w := by
  funext i; simp

lemma rot_rot' (a b : ZMod n) (w : Word n) : rot a (rot b w) = rot (a + b) w := by
  funext i; simp [add_assoc]

lemma isConst_of_rot {k : ZMod n} {w : Word n} (h : IsConst (rot k w)) : IsConst w := by
  intro i j
  have := h (i - k) (j - k)
  simpa using this

/-- Value of `i + r` for a natural `r < n`. -/
lemma val_add_natCast [NeZero n] (i : ZMod n) {r : ℕ} (hr : r < n) :
    (i + (r : ZMod n)).val = if i.val + r < n then i.val + r else i.val + r - n := by
  rw [ZMod.val_add, ZMod.val_natCast, Nat.mod_eq_of_lt hr]
  have := ZMod.val_lt i
  split_ifs with h
  · exact Nat.mod_eq_of_lt h
  · rw [Nat.mod_eq_sub_mod (by omega), Nat.mod_eq_of_lt (by omega)]

lemma val_natCast_of_lt {t : ℕ} (ht : t < n) : ((t : ℕ) : ZMod n).val = t := by
  rw [ZMod.val_natCast, Nat.mod_eq_of_lt ht]

lemma eq_natCast_iff [NeZero n] (i : ZMod n) {c : ℕ} (hc : c < n) : i = (c : ZMod n) ↔ i.val = c := by
  constructor
  · rintro rfl; exact val_natCast_of_lt hc
  · intro h; rw [← h, ZMod.natCast_zmod_val]

lemma hammingDist_rot_rot [NeZero n] (k : ZMod n) (u v : Word n) :
    hammingDist (rot k u) (rot k v) = hammingDist u v := by
  unfold hammingDist
  apply Finset.card_bij (fun i _ => i + k)
  · intro a ha; simpa using ha
  · intro a _ b _ h; simpa using h
  · intro b hb
    refine ⟨b - k, ?_, by simp⟩
    simpa using hb

lemma hammingDist_eq_one_of [NeZero n] {u v : Word n} (a : ZMod n) (h : ∀ i, u i ≠ v i ↔ i = a) :
    hammingDist u v = 1 := by
  unfold hammingDist
  rw [Finset.card_eq_one]
  refine ⟨a, ?_⟩
  ext i
  simp [h]

lemma necklaceAdj_symm [NeZero n] {u v : Word n} (h : NecklaceAdj u v) : NecklaceAdj v u := by
  obtain ⟨k, hk⟩ := h
  refine ⟨-k, ?_⟩
  rw [← hammingDist_rot_rot k, rot_rot', add_neg_cancel, rot_zero', hammingDist_comm, hk]

lemma necklaceAdj_rot_left [NeZero n] {u v : Word n} (m : ZMod n) (h : NecklaceAdj (rot m u) v) :
    NecklaceAdj u v := by
  obtain ⟨k, hk⟩ := h
  refine ⟨k - m, ?_⟩
  rw [← hammingDist_rot_rot m, rot_rot', add_sub_cancel, hk]

lemma rot_natCast (r j : ℕ) (w : Word n) :
    rot (r : ZMod n) w (j : ZMod n) = w ((j + r : ℕ) : ZMod n) := by
  simp [Nat.cast_add]

end STGC


==> anc/lean/STGC/Sanity.lean <==
/-
  Sanity check that the hypothesis of the main theorem is not vacuous: `DDProperty 5` is proved outright, by
  exhaustive computation in the kernel.
-/
import STGC.Defs

namespace STGC

set_option synthInstance.maxHeartbeats 1000000 in
set_option synthInstance.maxSize 4096 in
set_option maxRecDepth 100000 in
theorem dd_five : DDProperty 5 := by
  unfold DDProperty IsFirstOcc IsConst NecklaceAdj
  decide

end STGC


==> anc/lean/STGC/SmallCases.lean <==
/-
  Optimal single-track Gray codes for n = 3 (period 6) and n = 5 (period 30), checked by `decide`.
  The general argument (Closing.lean) needs n ≥ 7.
-/
import STGC.Defs

namespace STGC

/-- The code given by a track and head offsets: `word t j = track (t + heads j)`. -/
def ofTrack {n P : ℕ} (track : ZMod P → Bool) (heads : ZMod n → ZMod P) : ZMod P → Word n :=
  fun t j => track (t + heads j)

def track3 : ZMod 6 → Bool := fun t => [false, false, false, true, true, true].getD t.val false
def heads3 : ZMod 3 → ZMod 6 := fun j => [0, 2, 4].getD j.val 0

def track5 : ZMod 30 → Bool := fun t =>
  [false, true, true, true, true, true, true, true, true, true, false, false, false, false, true, true, true,
    false, false, false, false, true, true, true, false, false, false, false, false, false].getD t.val false
def heads5 : ZMod 5 → ZMod 30 := fun j => [0, 24, 18, 12, 6].getD j.val 0

theorem stgc_three' : Nonempty (SingleTrackGrayCode 3 6) :=
  ⟨{ word := ofTrack track3 heads3
     injective := by decide
     oneBitSteps := by decide
     heads := heads3
     singleTrack := by decide }⟩

theorem stgc_five' : Nonempty (SingleTrackGrayCode 5 30) :=
  ⟨{ word := ofTrack track5 heads5
     injective := by decide
     oneBitSteps := by decide
     heads := heads5
     singleTrack := by decide }⟩

theorem stgc_three : Nonempty (SingleTrackGrayCode 3 (2 ^ 3 - 2)) := stgc_three'
theorem stgc_five : Nonempty (SingleTrackGrayCode 5 (2 ^ 5 - 2)) := stgc_five'

end STGC


==> anc/lean/STGC/Words.lean <==
/-
  The explicit words of the closing argument (paper Lemmas 0-5).

  Positions are 0-indexed (the paper's position p is position p-1 here). With K = (n-3)/2 and c_k = n-2k-3:
  * `sing n` = 0^{n-1} 1, `E0 n` = 0 1^{n-1};
  * `A n 0` = 0 1^{n-5} 0111, `A n k` = 0^{2k+1} 1 0 1^{c_k} (k ≥ 1);
  * `E n 1` = 0 1^{n-5} 0101, `E n (k+1)` = 0^{2k+1} 1 0 1^{c_k-2} 0 1 (k ≥ 1); in particular `E n K` = 0^{n-4} 1001.
-/
import STGC.Prefix
import STGC.RotWord

namespace STGC

variable {n : ℕ}

/-- Close a goal `decide P = true`, `decide P = false` or `decide P = decide Q` about natural numbers. -/
macro "wbit" : tactic =>
  `(tactic| (simp only [decide_eq_true_eq, decide_eq_false_iff_not, ne_eq, decide_eq_decide] <;>
    first | omega | (simp <;> omega)))

/-! ### Definitions -/

/-- `0^{n-1} 1`. -/
def sing (n : ℕ) : Word n := fun i => decide (i.val + 1 = n)
/-- `E_0 = 0 1^{n-1}`. -/
def E0 (n : ℕ) : Word n := fun i => decide (i.val ≠ 0)
/-- `A_0 = 0 1^{n-5} 0 1 1 1`. -/
def A0 (n : ℕ) : Word n := fun i => decide (i.val ≠ 0 ∧ i.val + 4 ≠ n)
/-- `E_1 = 0 1^{n-5} 0 1 0 1`. -/
def E1 (n : ℕ) : Word n := fun i => decide (i.val ≠ 0 ∧ i.val + 4 ≠ n ∧ i.val + 2 ≠ n)
/-- `A_k = 0^{2k+1} 1 0 1^{n-2k-3}` (for `k ≥ 1`). -/
def Ak (n k : ℕ) : Word n := fun i => decide (i.val = 2 * k + 1 ∨ 2 * k + 3 ≤ i.val)
/-- `E_{k+1} = 0^{2k+1} 1 0 1^{n-2k-5} 0 1` (for `k ≥ 1`). -/
def Ek (n k : ℕ) : Word n := fun i => decide (i.val = 2 * k + 1 ∨ (2 * k + 3 ≤ i.val ∧ i.val + 2 ≠ n))

/-- The pivots `A_k`. -/
def A (n k : ℕ) : Word n := if k = 0 then A0 n else Ak n k

/-- The ends `E_k`. -/
def E (n : ℕ) : ℕ → Word n
  | 0 => E0 n
  | k + 1 => if k = 0 then E1 n else Ek n k

lemma E_zero : E n 0 = E0 n := rfl
lemma E_succ (k : ℕ) : E n (k + 1) = if k = 0 then E1 n else Ek n k := rfl

/-! ### Evaluation at natural positions -/

lemma sing_nat {t : ℕ} (ht : t < n) : sing n (t : ZMod n) = decide (t + 1 = n) := by
  simp [sing, val_natCast_of_lt ht]
lemma E0_nat {t : ℕ} (ht : t < n) : E0 n (t : ZMod n) = decide (t ≠ 0) := by
  simp [E0, val_natCast_of_lt ht]
lemma A0_nat {t : ℕ} (ht : t < n) : A0 n (t : ZMod n) = decide (t ≠ 0 ∧ t + 4 ≠ n) := by
  simp only [A0, val_natCast_of_lt ht]
lemma E1_nat {t : ℕ} (ht : t < n) : E1 n (t : ZMod n) = decide (t ≠ 0 ∧ t + 4 ≠ n ∧ t + 2 ≠ n) := by
  simp only [E1, val_natCast_of_lt ht]
lemma Ak_nat {k t : ℕ} (ht : t < n) : Ak n k (t : ZMod n) = decide (t = 2 * k + 1 ∨ 2 * k + 3 ≤ t) := by
  simp only [Ak, val_natCast_of_lt ht]
lemma Ek_nat {k t : ℕ} (ht : t < n) :
    Ek n k (t : ZMod n) = decide (t = 2 * k + 1 ∨ (2 * k + 3 ≤ t ∧ t + 2 ≠ n)) := by
  simp only [Ek, val_natCast_of_lt ht]

lemma not_isConst_of {w : Word n} (a b : ZMod n) (ha : w a = false) (hb : w b = true) : ¬ IsConst w := by
  intro h
  have := h a b
  rw [ha, hb] at this
  exact Bool.false_ne_true this

/-! ### First occurrences via leading zeros -/

/-- If `w` starts with `z` zeros and every nontrivial rotation of `w` has a one before position `z`, then `w` is
a first occurrence. -/
lemma isFirstOcc_of_lead [NeZero n] {w : Word n} {z : ℕ} (hz : z ≤ n) (hnc : ¬ IsConst w)
    (hzero : ∀ j < z, w (j : ZMod n) = false)
    (hrot : ∀ r, 0 < r → r < n → ∃ t < z, w ((t + r : ℕ) : ZMod n) = true) : IsFirstOcc w := by
  refine ⟨hnc, fun m => ?_⟩
  have hm : m = ((m.val : ℕ) : ZMod n) := (ZMod.natCast_zmod_val m).symm
  rcases Nat.eq_zero_or_pos m.val with h0 | hpos
  · rw [hm, h0, Nat.cast_zero, rot_zero']
  · obtain ⟨t, htz, ht⟩ := hrot m.val hpos (ZMod.val_lt m)
    have h1 := rank_lt_of_zeros hz hzero
    have h2 := rank_ge_of_one (w := rot m w) (z := t) (by omega) (by rw [hm, rot_natCast]; exact ht)
    have h3 : 2 ^ (n - z) ≤ 2 ^ (n - 1 - t) := Nat.pow_le_pow_right (by norm_num) (by omega)
    omega

/-! ### Lemma 2 and Lemma 3 for `k ≥ 1` -/

lemma Ak_firstOcc [NeZero n] {k : ℕ} (hk : 1 ≤ k) (hkn : 2 * k + 5 ≤ n) : IsFirstOcc (Ak n k) := by
  apply isFirstOcc_of_lead (z := 2 * k + 1) (by omega)
  · apply not_isConst_of ((0 : ℕ) : ZMod n) ((2 * k + 1 : ℕ) : ZMod n)
    · rw [Ak_nat (by omega)]; simp
    · rw [Ak_nat (by omega)]; simp
  · intro j hj
    rw [Ak_nat (by omega)]; wbit
  · intro r hr0 hrn
    by_cases h1 : r ≤ 2 * k + 1
    · refine ⟨2 * k + 1 - r, by omega, ?_⟩
      rw [Ak_nat (by omega)]; wbit
    · by_cases h2 : r = 2 * k + 2
      · refine ⟨1, by omega, ?_⟩
        rw [Ak_nat (by omega)]; wbit
      · refine ⟨0, by omega, ?_⟩
        rw [Ak_nat (by omega)]; wbit

lemma Ek_firstOcc [NeZero n] {k : ℕ} (hk : 1 ≤ k) (hkn : 2 * k + 5 ≤ n) : IsFirstOcc (Ek n k) := by
  apply isFirstOcc_of_lead (z := 2 * k + 1) (by omega)
  · apply not_isConst_of ((0 : ℕ) : ZMod n) ((2 * k + 1 : ℕ) : ZMod n)
    · rw [Ek_nat (by omega)]; simp
    · rw [Ek_nat (by omega)]; simp
  · intro j hj
    rw [Ek_nat (by omega)]; wbit
  · intro r hr0 hrn
    by_cases h1 : r ≤ 2 * k + 1
    · refine ⟨2 * k + 1 - r, by omega, ?_⟩
      rw [Ek_nat (by omega)]; wbit
    · by_cases h2 : r = 2 * k + 2
      · by_cases h3 : n = 2 * k + 5
        · refine ⟨2, by omega, ?_⟩
          rw [Ek_nat (by omega)]; wbit
        · refine ⟨1, by omega, ?_⟩
          rw [Ek_nat (by omega)]; wbit
      · by_cases h3 : r + 2 = n
        · refine ⟨1, by omega, ?_⟩
          rw [Ek_nat (by omega)]; wbit
        · refine ⟨0, by omega, ?_⟩
          rw [Ek_nat (by omega)]; wbit


/-! ### Lemma 0 (the easy parts), Lemma 2 and Lemma 3 for `k = 0` -/

lemma E0_firstOcc [NeZero n] (hn : 2 ≤ n) : IsFirstOcc (E0 n) := by
  apply isFirstOcc_of_lead (z := 1) (by omega)
  · apply not_isConst_of ((0 : ℕ) : ZMod n) ((1 : ℕ) : ZMod n)
    · rw [E0_nat (by omega)]; simp
    · rw [E0_nat (by omega)]; simp
  · intro j hj
    rw [E0_nat (by omega)]; wbit
  · intro r hr0 hrn
    refine ⟨0, by omega, ?_⟩
    rw [E0_nat (by omega)]; wbit

lemma rank_sing [NeZero n] (hn : 2 ≤ n) : rank (sing n) = 1 := by
  have h1 := rank_lt_of_zeros (w := sing n) (z := n - 1) (by omega)
    (fun j hj => by rw [sing_nat (by omega)]; wbit)
  have h2 := rank_ge_of_one (w := sing n) (z := n - 1) (by omega)
    (by rw [sing_nat (by omega)]; wbit)
  rw [show n - (n - 1) = 1 by omega] at h1
  rw [show n - 1 - (n - 1) = 0 by omega] at h2
  simp at h1 h2
  omega

lemma sing_not_const [NeZero n] (hn : 2 ≤ n) : ¬ IsConst (sing n) := by
  apply not_isConst_of ((0 : ℕ) : ZMod n) ((n - 1 : ℕ) : ZMod n)
  · rw [sing_nat (by omega)]; wbit
  · rw [sing_nat (by omega)]; wbit

lemma rank_sing_le [NeZero n] (hn : 2 ≤ n) {w : Word n} (hw : ¬ IsConst w) : rank (sing n) ≤ rank w := by
  rw [rank_sing hn]; exact rank_pos hw

lemma sing_firstOcc [NeZero n] (hn : 2 ≤ n) : IsFirstOcc (sing n) :=
  ⟨sing_not_const hn, fun _ => rank_sing_le hn (fun h => sing_not_const hn (isConst_of_rot h))⟩

lemma rank_lt_of_rot_one [NeZero n] (hn : 2 ≤ n) {w : Word n} (h0 : w 0 = false) (m : ZMod n)
    (h : w m = true) : rank w < rank (rot m w) := by
  have h1 := rank_lt_of_zeros (w := w) (z := 1) (by omega) (fun j hj => by
    rw [show j = 0 by omega, Nat.cast_zero]; exact h0)
  have h2 := rank_ge_of_one (w := rot m w) (z := 0) (by omega) (by simpa using h)
  rw [show n - 1 - 0 = n - 1 by omega] at h2
  omega

lemma A0_firstOcc [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) : IsFirstOcc (A0 n) := by
  have h00 : A0 n 0 = false := by
    have := A0_nat (n := n) (t := 0) (by omega); simpa using this
  refine ⟨not_isConst_of _ ((1 : ℕ) : ZMod n) h00 (by rw [A0_nat (by omega)]; wbit), fun m => ?_⟩
  have hm : m = ((m.val : ℕ) : ZMod n) := (ZMod.natCast_zmod_val m).symm
  rcases Nat.eq_zero_or_pos m.val with hz | hpos
  · rw [hm, hz, Nat.cast_zero, rot_zero']
  by_cases hr : A0 n m = true
  · exact (rank_lt_of_rot_one (by omega) h00 m hr).le
  have hmv := ZMod.val_lt m
  have hr4 : m.val + 4 = n := by
    rw [hm, A0_nat hmv, decide_eq_true_eq] at hr; omega
  rw [hm]
  apply le_of_lt
  by_cases h7' : n = 7
  · subst h7'
    apply rank_lt_of_lex_even (s := 2) (by omega)
    · intro j hj
      rw [rot_natCast, A0_nat (by omega), A0_nat (by omega)]
      wbit
    · rw [cnt_lead01 h00 (fun j h1 h2 => by rw [A0_nat (by omega)]; wbit)]
    · rw [A0_nat (by omega)]; simp
    · rw [rot_natCast, A0_nat (by omega)]; wbit
  · apply rank_lt_of_lex_odd (s := 3) (by omega)
    · intro j hj
      rw [rot_natCast, A0_nat (by omega), A0_nat (by omega)]
      wbit
    · rw [cnt_lead01 h00 (fun j h1 h2 => by rw [A0_nat (by omega)]; wbit)]
    · rw [A0_nat (by omega)]; wbit
    · rw [rot_natCast, show 3 + 1 + m.val = n by omega, ZMod.natCast_self]; exact h00

lemma E1_firstOcc [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) : IsFirstOcc (E1 n) := by
  have h00 : E1 n 0 = false := by
    have := E1_nat (n := n) (t := 0) (by omega); simpa using this
  refine ⟨not_isConst_of _ ((1 : ℕ) : ZMod n) h00 (by rw [E1_nat (by omega)]; wbit), fun m => ?_⟩
  have hm : m = ((m.val : ℕ) : ZMod n) := (ZMod.natCast_zmod_val m).symm
  rcases Nat.eq_zero_or_pos m.val with hz | hpos
  · rw [hm, hz, Nat.cast_zero, rot_zero']
  by_cases hr : E1 n m = true
  · exact (rank_lt_of_rot_one (by omega) h00 m hr).le
  have hmv := ZMod.val_lt m
  have hr4 : m.val + 4 = n ∨ m.val + 2 = n := by
    rw [hm, E1_nat hmv, decide_eq_true_eq] at hr; omega
  rw [hm]
  apply le_of_lt
  apply rank_lt_of_lex_odd (s := 1) (by omega)
  · intro j hj
    rw [rot_natCast, E1_nat (by omega), E1_nat (by omega)]
    wbit
  · rw [cnt_lead01 h00 (fun j h1 h2 => by rw [E1_nat (by omega)]; wbit)]
  · rw [E1_nat (by omega)]; wbit
  · rcases hr4 with h | h
    · rw [rot_natCast, E1_nat (by omega)]; wbit
    · rw [rot_natCast, show 1 + 1 + m.val = n by omega, ZMod.natCast_self]; exact h00

/-! ### Lemma 3: the rank of `E_{k+1}` is one more than the rank of `A_k` -/

lemma rank_E1 [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) : rank (E1 n) = rank (A0 n) + 1 := by
  have h00 : A0 n 0 = false := by
    have := A0_nat (n := n) (t := 0) (by omega); simpa using this
  apply rank_succ_of_flip (by omega)
  · intro j hj
    rw [A0_nat (by omega), E1_nat (by omega)]
    wbit
  · rw [A0_nat (by omega)]; wbit
  · rw [E1_nat (by omega)]; wbit
  · rw [A0_nat (by omega)]; wbit
  · rw [E1_nat (by omega)]; wbit
  · have c1 : cnt (A0 n) (n - 5) = n - 5 :=
      cnt_lead01 h00 (fun j h1 h2 => by rw [A0_nat (by omega)]; wbit)
    have c2 : cnt (A0 n) (n - 5 + 1) = n - 5 := by
      rw [cnt_succ_false (i := n - 5) (by rw [A0_nat (by omega)]; wbit), c1]
    have c3 : cnt (A0 n) (n - 5 + 1 + 1) = n - 4 := by
      rw [cnt_succ_true (i := n - 5 + 1) (by rw [A0_nat (by omega)]; wbit), c2]; omega
    rw [show n - 3 = n - 5 + 1 + 1 by omega, c3]
    omega

lemma rank_Ek [NeZero n] (hodd : n % 2 = 1) {k : ℕ} (hk : 1 ≤ k) (hkn : 2 * k + 5 ≤ n) :
    rank (Ek n k) = rank (Ak n k) + 1 := by
  apply rank_succ_of_flip (by omega)
  · intro j hj
    rw [Ak_nat (by omega), Ek_nat (by omega)]
    wbit
  · rw [Ak_nat (by omega)]; wbit
  · rw [Ek_nat (by omega)]; wbit
  · rw [Ak_nat (by omega)]; wbit
  · rw [Ek_nat (by omega)]; wbit
  · have c1 : cnt (Ak n k) (2 * k) = 0 :=
      cnt_eq_zero (fun j hj => by rw [Ak_nat (by omega)]; wbit)
    have c2 : cnt (Ak n k) (2 * k + 1) = 1 := by
      rw [cnt_succ_true (i := 2 * k) (by rw [Ak_nat (by omega)]; wbit), c1]
    have c3 : cnt (Ak n k) (2 * k + 1 + 1) = 1 := by
      rw [cnt_succ_false (i := 2 * k + 1) (by rw [Ak_nat (by omega)]; wbit), c2]
    have c4 := cnt_ones (w := Ak n k) (s := 2 * k + 1 + 1) (t := n - 3 - (2 * k + 2))
      (fun j h1 h2 => by rw [Ak_nat (by omega)]; wbit)
    rw [c3, show 2 * k + 1 + 1 + (n - 3 - (2 * k + 2)) = n - 3 by omega] at c4
    rw [c4]
    omega


/-! ### Lemma 1 and Lemma 5: adjacencies -/

lemma A0_adj_E0 [NeZero n] (h7 : 7 ≤ n) : NecklaceAdj (A0 n) (E0 n) := by
  refine ⟨0, hammingDist_eq_one_of ((n - 4 : ℕ) : ZMod n) (fun i => ?_)⟩
  rw [rot_zero', eq_natCast_iff i (by omega)]
  have := ZMod.val_lt i
  simp only [A0, E0, ne_eq, decide_eq_decide]
  omega

lemma A1_adj_E1 [NeZero n] (h7 : 7 ≤ n) : NecklaceAdj (Ak n 1) (E1 n) := by
  refine ⟨((n - 4 : ℕ) : ZMod n), hammingDist_eq_one_of ((1 : ℕ) : ZMod n) (fun i => ?_)⟩
  rw [eq_natCast_iff i (by omega)]
  have := ZMod.val_lt i
  simp only [rot_apply_w, Ak, E1, ne_eq, decide_eq_decide]
  rw [val_add_natCast i (by omega)]
  split_ifs <;> omega

lemma Ak_adj_Ek [NeZero n] {j : ℕ} (hj : 1 ≤ j) (hjn : 2 * j + 7 ≤ n) :
    NecklaceAdj (Ak n (j + 1)) (Ek n j) := by
  refine ⟨((n - 2 : ℕ) : ZMod n), hammingDist_eq_one_of ((1 : ℕ) : ZMod n) (fun i => ?_)⟩
  rw [eq_natCast_iff i (by omega)]
  have := ZMod.val_lt i
  simp only [rot_apply_w, Ak, Ek, ne_eq, decide_eq_decide]
  rw [val_add_natCast i (by omega)]
  split_ifs <;> omega

lemma Ek_adj_sing [NeZero n] {j : ℕ} (hjn : 2 * j + 5 = n) : NecklaceAdj (Ek n j) (sing n) := by
  refine ⟨0, hammingDist_eq_one_of ((n - 4 : ℕ) : ZMod n) (fun i => ?_)⟩
  rw [rot_zero', eq_natCast_iff i (by omega)]
  have := ZMod.val_lt i
  simp only [Ek, sing, ne_eq, decide_eq_decide]
  omega

/-! ### The facts about `A n k` and `E n k` used by the closing argument -/

lemma A_firstOcc [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) {k : ℕ} (hkn : 2 * k + 5 ≤ n) :
    IsFirstOcc (A n k) := by
  unfold A
  split_ifs with hk
  · exact A0_firstOcc hodd h7
  · exact Ak_firstOcc (by omega) hkn

lemma E_succ_firstOcc [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) {k : ℕ} (hkn : 2 * k + 5 ≤ n) :
    IsFirstOcc (E n (k + 1)) := by
  rw [E_succ]
  split_ifs with hk
  · exact E1_firstOcc hodd h7
  · exact Ek_firstOcc (by omega) hkn

lemma E_firstOcc [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) {k : ℕ} (hkn : 2 * k + 3 ≤ n) :
    IsFirstOcc (E n k) := by
  rcases k with _ | k
  · exact E0_firstOcc (by omega)
  · exact E_succ_firstOcc hodd h7 (by omega)

lemma rank_E_succ [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) {k : ℕ} (hkn : 2 * k + 5 ≤ n) :
    rank (E n (k + 1)) = rank (A n k) + 1 := by
  rw [E_succ]
  unfold A
  split_ifs with hk
  · exact rank_E1 hodd h7
  · exact rank_Ek hodd (by omega) hkn

lemma A_adj_E [NeZero n] (h7 : 7 ≤ n) {k : ℕ} (hkn : 2 * k + 5 ≤ n) : NecklaceAdj (A n k) (E n k) := by
  rcases k with _ | _ | j
  · exact A0_adj_E0 h7
  · exact A1_adj_E1 h7
  · rw [E_succ]
    unfold A
    simp only [show j + 1 + 1 ≠ 0 by omega, show j + 1 ≠ 0 by omega, if_false]
    exact Ak_adj_Ek (by omega) (by omega)

lemma E_last_adj_sing [NeZero n] (hodd : n % 2 = 1) (h7 : 7 ≤ n) :
    NecklaceAdj (E n ((n - 3) / 2)) (sing n) := by
  obtain ⟨j, hj⟩ : ∃ j, (n - 3) / 2 = j + 2 := ⟨(n - 3) / 2 - 2, by omega⟩
  rw [hj, E_succ, if_neg (by omega)]
  exact Ek_adj_sing (by omega)

/-! ### Lemma 4: the pivots are in decreasing rank order -/

lemma rank_A_succ_lt [NeZero n] {k : ℕ} (hkn : 2 * k + 7 ≤ n) :
    rank (A n (k + 1)) + 1 < rank (A n k) := by
  have h1 : rank (A n (k + 1)) < 2 ^ (n - (2 * k + 3)) := by
    unfold A
    rw [if_neg (by omega)]
    exact rank_lt_of_zeros (by omega) (fun j hj => by rw [Ak_nat (by omega)]; wbit)
  have h2 : 2 ^ (n - 1 - (2 * k + 1)) ≤ rank (A n k) := by
    apply rank_ge_of_one (by omega)
    unfold A
    split_ifs
    · rw [A0_nat (by omega)]; wbit
    · rw [Ak_nat (by omega)]; wbit
  have h3 : 2 ^ (n - (2 * k + 3)) < 2 ^ (n - 1 - (2 * k + 1)) :=
    Nat.pow_lt_pow_right (by norm_num) (by omega)
  omega

/-! ### Lemma 0: `E0` has the largest rank among first occurrences -/

/-- A word beginning `0 1^a 0` with `a` even has smaller rank than `E0`. -/
lemma rank_lt_E0_of_gap [NeZero n] {v : Word n} {a : ℕ} (ha : a % 2 = 0) (han : a + 1 < n)
    (h0 : v 0 = false) (h1 : ∀ j, 0 < j → j ≤ a → v (j : ZMod n) = true)
    (h2 : v ((a + 1 : ℕ) : ZMod n) = false) : rank v < rank (E0 n) := by
  apply rank_lt_of_lex_even (s := a) han
  · intro j hj
    rcases Nat.eq_zero_or_pos j with rfl | hj0
    · rw [Nat.cast_zero, h0, ← Nat.cast_zero, E0_nat (by omega)]; wbit
    · rw [h1 j hj0 hj, E0_nat (by omega)]; wbit
  · rw [cnt_lead01 h0 h1]; exact ha
  · exact h2
  · rw [E0_nat han]; wbit

theorem rank_le_E0 [NeZero n] (hodd : n % 2 = 1) {w : Word n} (hw : IsFirstOcc w) :
    rank w ≤ rank (E0 n) := by
  classical
  by_contra hlt
  push Not at hlt
  obtain ⟨hnc, hmin⟩ := hw
  obtain ⟨z0, hz0⟩ : ∃ z0, w z0 = false := by
    by_contra h
    push Not at h
    apply hnc
    intro i j
    simp only [ne_eq, Bool.not_eq_false] at h
    rw [h i, h j]
  set x := rot z0 w with hx
  have hbig : ∀ m : ZMod n, rank (E0 n) < rank (rot m x) := fun m => by
    rw [hx, rot_rot']; exact lt_of_lt_of_le hlt (hmin _)
  have hx0 : x 0 = false := by simp [hx, hz0]
  -- no gap of ones of even length between two zeros
  have key : ∀ s a : ℕ, x (s : ZMod n) = false →
      (∀ j, 0 < j → j ≤ a → x ((j + s : ℕ) : ZMod n) = true) →
      x ((a + 1 + s : ℕ) : ZMod n) = false → a + 1 < n → a % 2 = 1 := by
    intro s a hs hrun hend han
    by_contra hev
    have := rank_lt_E0_of_gap (v := rot (s : ZMod n) x) (a := a) (by omega) han
      (by rw [← Nat.cast_zero, rot_natCast, zero_add]; exact hs)
      (fun j h1 h2 => by rw [rot_natCast]; exact hrun j h1 h2)
      (by rw [rot_natCast]; exact hend)
    exact absurd (hbig _) (not_lt.mpr this.le)
  -- all zeros of `x` are at even positions
  have hzeros : ∀ i, i < n → x (i : ZMod n) = false → i % 2 = 0 := by
    intro i
    induction i using Nat.strong_induction_on with
    | _ i ih =>
      intro hi hxi
      rcases Nat.eq_zero_or_pos i with rfl | hpos
      · rfl
      · set i' := Nat.findGreatest (fun j => x (j : ZMod n) = false) (i - 1) with hi'
        have hi'1 : x (i' : ZMod n) = false :=
          Nat.findGreatest_spec (P := fun j => x (j : ZMod n) = false) (m := 0) (by omega)
            (by simpa using hx0)
        have hi'2 : i' ≤ i - 1 := Nat.findGreatest_le _
        have hi'3 : ∀ j, i' < j → j ≤ i - 1 → x (j : ZMod n) = true := fun j h1 h2 => by
          have := Nat.findGreatest_is_greatest h1 h2
          simpa using this
        have h1 := key i' (i - i' - 1) hi'1 (fun j h1 h2 => hi'3 _ (by omega) (by omega))
          (by rw [show i - i' - 1 + 1 + i' = i by omega]; exact hxi) (by omega)
        have h2 := ih i' (by omega) (by omega) hi'1
        omega
  -- the last zero
  set zl := Nat.findGreatest (fun j => x (j : ZMod n) = false) (n - 1) with hzl
  have hzl1 : x (zl : ZMod n) = false :=
    Nat.findGreatest_spec (P := fun j => x (j : ZMod n) = false) (m := 0) (by omega) (by simpa using hx0)
  have hzl2 : zl ≤ n - 1 := Nat.findGreatest_le _
  have hzl3 : ∀ j, zl < j → j ≤ n - 1 → x (j : ZMod n) = true := fun j h1 h2 => by
    have := Nat.findGreatest_is_greatest h1 h2
    simpa using this
  have hn0 : 0 < n := Nat.pos_of_ne_zero (NeZero.ne n)
  by_cases hz : zl = 0
  · -- then `x = E0`, and `w` would have rank at most that of `E0`
    have hxE : x = E0 n := by
      funext i
      rw [← natCast_val_eq i]
      have hiv := ZMod.val_lt i
      rw [E0_nat hiv]
      rcases Nat.eq_zero_or_pos i.val with h | h
      · rw [h, Nat.cast_zero, hx0]; simp
      · rw [hzl3 _ (by omega) (by omega)]; exact (decide_eq_true (by omega)).symm
    have := hmin z0
    rw [← hx, hxE] at this
    omega
  · have h1 := key zl (n - 1 - zl) hzl1 (fun j h1 h2 => hzl3 _ (by omega) (by omega))
      (by rw [show n - 1 - zl + 1 + zl = n by omega, ZMod.natCast_self]; exact hx0) (by omega)
    have h2 := hzeros zl (by omega) hzl1
    omega

end STGC


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "520045ab14e26149ee970e2e617ca04b09bde5d6",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "520045ab14e26149ee970e2e617ca04b09bde5d6",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "stgc",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.lean <==
import Lake
open Lake DSL

package stgc where
  version := v!"0.1.0"

require mathlib from git
  "https://github.com/leanprover-community/mathlib4" @ "520045ab14e26149ee970e2e617ca04b09bde5d6"

@[default_target]
lean_lib STGC


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.32.1


==> anc/logs/ddv37.log <==
ddv: p=37 threads=4 scan t in [1, 68719476736) chunks=262144
progress 4096/262144 chunks (1.6%) elapsed 9.6s eta 604.1s
progress 8192/262144 chunks (3.1%) elapsed 18.6s eta 577.6s
progress 12288/262144 chunks (4.7%) elapsed 27.2s eta 553.6s
progress 16384/262144 chunks (6.2%) elapsed 35.1s eta 526.4s
progress 20480/262144 chunks (7.8%) elapsed 42.5s eta 501.7s
progress 24576/262144 chunks (9.4%) elapsed 49.7s eta 480.9s
progress 28672/262144 chunks (10.9%) elapsed 56.6s eta 460.8s
progress 32768/262144 chunks (12.5%) elapsed 61.8s eta 432.8s
progress 36864/262144 chunks (14.1%) elapsed 66.8s eta 408.2s
progress 40960/262144 chunks (15.6%) elapsed 72.6s eta 391.9s
progress 45056/262144 chunks (17.2%) elapsed 78.0s eta 376.0s
progress 49152/262144 chunks (18.8%) elapsed 82.8s eta 358.8s
progress 53248/262144 chunks (20.3%) elapsed 87.5s eta 343.2s
progress 57344/262144 chunks (21.9%) elapsed 92.3s eta 329.7s
progress 61440/262144 chunks (23.4%) elapsed 96.4s eta 314.9s
progress 65536/262144 chunks (25.0%) elapsed 97.1s eta 291.3s
progress 69632/262144 chunks (26.6%) elapsed 97.8s eta 270.3s
progress 73728/262144 chunks (28.1%) elapsed 101.3s eta 258.8s
progress 77824/262144 chunks (29.7%) elapsed 104.6s eta 247.8s
progress 81920/262144 chunks (31.2%) elapsed 107.4s eta 236.2s
progress 86016/262144 chunks (32.8%) elapsed 110.1s eta 225.4s
progress 90112/262144 chunks (34.4%) elapsed 113.2s eta 216.1s
progress 94208/262144 chunks (35.9%) elapsed 116.1s eta 206.9s
progress 98304/262144 chunks (37.5%) elapsed 117.4s eta 195.7s
progress 102400/262144 chunks (39.1%) elapsed 118.7s eta 185.2s
progress 106496/262144 chunks (40.6%) elapsed 121.4s eta 177.4s
progress 110592/262144 chunks (42.2%) elapsed 123.8s eta 169.7s
progress 114688/262144 chunks (43.8%) elapsed 125.7s eta 161.6s
progress 118784/262144 chunks (45.3%) elapsed 126.5s eta 152.6s
progress 122880/262144 chunks (46.9%) elapsed 127.0s eta 143.9s
progress 126976/262144 chunks (48.4%) elapsed 127.5s eta 135.8s
progress 131072/262144 chunks (50.0%) elapsed 128.1s eta 128.1s
progress 135168/262144 chunks (51.6%) elapsed 128.6s eta 120.8s
progress 139264/262144 chunks (53.1%) elapsed 129.1s eta 113.9s
progress 143360/262144 chunks (54.7%) elapsed 129.6s eta 107.4s
progress 147456/262144 chunks (56.2%) elapsed 130.2s eta 101.2s
progress 151552/262144 chunks (57.8%) elapsed 131.5s eta 96.0s
progress 155648/262144 chunks (59.4%) elapsed 133.6s eta 91.4s
progress 159744/262144 chunks (60.9%) elapsed 135.3s eta 86.8s
progress 163840/262144 chunks (62.5%) elapsed 136.2s eta 81.7s
progress 167936/262144 chunks (64.1%) elapsed 137.1s eta 76.9s
progress 172032/262144 chunks (65.6%) elapsed 138.7s eta 72.6s
progress 176128/262144 chunks (67.2%) elapsed 140.5s eta 68.6s
progress 180224/262144 chunks (68.8%) elapsed 141.8s eta 64.5s
progress 184320/262144 chunks (70.3%) elapsed 143.1s eta 60.4s
progress 188416/262144 chunks (71.9%) elapsed 143.9s eta 56.3s
progress 192512/262144 chunks (73.4%) elapsed 144.6s eta 52.3s
progress 196608/262144 chunks (75.0%) elapsed 145.3s eta 48.4s
progress 200704/262144 chunks (76.6%) elapsed 146.1s eta 44.7s
progress 204800/262144 chunks (78.1%) elapsed 146.9s eta 41.1s
progress 208896/262144 chunks (79.7%) elapsed 147.6s eta 37.6s
progress 212992/262144 chunks (81.2%) elapsed 148.0s eta 34.2s
progress 217088/262144 chunks (82.8%) elapsed 148.4s eta 30.8s
progress 221184/262144 chunks (84.4%) elapsed 148.7s eta 27.5s
progress 225280/262144 chunks (85.9%) elapsed 149.1s eta 24.4s
progress 229376/262144 chunks (87.5%) elapsed 149.4s eta 21.3s
progress 233472/262144 chunks (89.1%) elapsed 149.8s eta 18.4s
progress 237568/262144 chunks (90.6%) elapsed 150.1s eta 15.5s
progress 241664/262144 chunks (92.2%) elapsed 150.5s eta 12.8s
progress 245760/262144 chunks (93.8%) elapsed 150.8s eta 10.1s
progress 249856/262144 chunks (95.3%) elapsed 151.2s eta 7.4s
progress 253952/262144 chunks (96.9%) elapsed 151.5s eta 4.9s
progress 258048/262144 chunks (98.4%) elapsed 151.9s eta 2.4s
progress 262144/262144 chunks (100.0%) elapsed 152.2s eta 0.0s
RESULT p=37 necklaces=3714566310 expected=3714566310 count-OK
first necklace word 0000000000000000000000000000000000001
last  necklace word 0111111111111111111111111111111111111
nonadjacent consecutive pairs: 0
wraparound pair (last,first) adjacent: no
sequence hash b98a6deff541b5a0
DD(37) HOLDS  time 152.24s


==> anc/logs/ddv41.log <==
ddv: p=41 threads=4 scan t in [1, 1099511627776) chunks=262144
progress 4096/262144 chunks (1.6%) elapsed 164.0s eta 10329.6s
progress 8192/262144 chunks (3.1%) elapsed 306.9s eta 9515.3s
progress 12288/262144 chunks (4.7%) elapsed 434.0s eta 8824.0s
progress 16384/262144 chunks (6.2%) elapsed 548.7s eta 8229.9s
progress 20480/262144 chunks (7.8%) elapsed 656.3s eta 7744.4s
progress 24576/262144 chunks (9.4%) elapsed 759.6s eta 7342.6s
progress 28672/262144 chunks (10.9%) elapsed 856.2s eta 6971.9s
progress 32768/262144 chunks (12.5%) elapsed 929.9s eta 6509.5s
progress 36864/262144 chunks (14.1%) elapsed 999.0s eta 6104.7s
progress 40960/262144 chunks (15.6%) elapsed 1078.5s eta 5823.9s
progress 45056/262144 chunks (17.2%) elapsed 1153.0s eta 5555.4s
progress 49152/262144 chunks (18.8%) elapsed 1216.0s eta 5269.5s
progress 53248/262144 chunks (20.3%) elapsed 1275.1s eta 5002.3s
progress 57344/262144 chunks (21.9%) elapsed 1336.2s eta 4772.1s
progress 61440/262144 chunks (23.4%) elapsed 1393.4s eta 4551.8s
progress 65536/262144 chunks (25.0%) elapsed 1403.1s eta 4209.3s
progress 69632/262144 chunks (26.6%) elapsed 1412.2s eta 3904.2s
progress 73728/262144 chunks (28.1%) elapsed 1463.3s eta 3739.6s
progress 77824/262144 chunks (29.7%) elapsed 1512.3s eta 3581.8s
progress 81920/262144 chunks (31.2%) elapsed 1551.8s eta 3414.1s
progress 86016/262144 chunks (32.8%) elapsed 1589.5s eta 3254.7s
progress 90112/262144 chunks (34.4%) elapsed 1631.1s eta 3113.9s
progress 94208/262144 chunks (35.9%) elapsed 1670.5s eta 2977.9s
progress 98304/262144 chunks (37.5%) elapsed 1689.0s eta 2814.9s
progress 102400/262144 chunks (39.1%) elapsed 1706.3s eta 2661.8s
progress 106496/262144 chunks (40.6%) elapsed 1741.7s eta 2545.5s
progress 110592/262144 chunks (42.2%) elapsed 1776.0s eta 2433.7s
progress 114688/262144 chunks (43.8%) elapsed 1802.3s eta 2317.3s
progress 118784/262144 chunks (45.3%) elapsed 1812.7s eta 2187.8s
progress 122880/262144 chunks (46.9%) elapsed 1819.7s eta 2062.4s
progress 126976/262144 chunks (48.4%) elapsed 1826.7s eta 1944.6s
progress 131072/262144 chunks (50.0%) elapsed 1833.8s eta 1833.8s
progress 135168/262144 chunks (51.6%) elapsed 1840.8s eta 1729.2s
progress 139264/262144 chunks (53.1%) elapsed 1847.8s eta 1630.4s
progress 143360/262144 chunks (54.7%) elapsed 1854.8s eta 1536.8s
progress 147456/262144 chunks (56.2%) elapsed 1861.8s eta 1448.1s
progress 151552/262144 chunks (57.8%) elapsed 1880.3s eta 1372.1s
progress 155648/262144 chunks (59.4%) elapsed 1908.5s eta 1305.8s
progress 159744/262144 chunks (60.9%) elapsed 1933.1s eta 1239.2s
progress 163840/262144 chunks (62.5%) elapsed 1945.5s eta 1167.3s
progress 167936/262144 chunks (64.1%) elapsed 1958.0s eta 1098.4s
progress 172032/262144 chunks (65.6%) elapsed 1980.6s eta 1037.5s
progress 176128/262144 chunks (67.2%) elapsed 2006.2s eta 979.8s
progress 180224/262144 chunks (68.8%) elapsed 2024.7s eta 920.3s
progress 184320/262144 chunks (70.3%) elapsed 2042.5s eta 862.4s
progress 188416/262144 chunks (71.9%) elapsed 2054.0s eta 803.8s
progress 192512/262144 chunks (73.4%) elapsed 2063.7s eta 746.4s
progress 196608/262144 chunks (75.0%) elapsed 2073.3s eta 691.1s
progress 200704/262144 chunks (76.6%) elapsed 2082.5s eta 637.5s
progress 204800/262144 chunks (78.1%) elapsed 2091.8s eta 585.7s
progress 208896/262144 chunks (79.7%) elapsed 2101.1s eta 535.6s
progress 212992/262144 chunks (81.2%) elapsed 2106.8s eta 486.2s
progress 217088/262144 chunks (82.8%) elapsed 2111.4s eta 438.2s
progress 221184/262144 chunks (84.4%) elapsed 2116.1s eta 391.9s
progress 225280/262144 chunks (85.9%) elapsed 2120.8s eta 347.0s
progress 229376/262144 chunks (87.5%) elapsed 2125.5s eta 303.6s
progress 233472/262144 chunks (89.1%) elapsed 2130.1s eta 261.6s
progress 237568/262144 chunks (90.6%) elapsed 2134.8s eta 220.8s
progress 241664/262144 chunks (92.2%) elapsed 2139.5s eta 181.3s
progress 245760/262144 chunks (93.8%) elapsed 2144.2s eta 142.9s
progress 249856/262144 chunks (95.3%) elapsed 2148.8s eta 105.7s
progress 253952/262144 chunks (96.9%) elapsed 2153.5s eta 69.5s
progress 258048/262144 chunks (98.4%) elapsed 2158.1s eta 34.3s
progress 262144/262144 chunks (100.0%) elapsed 2162.8s eta 0.0s
RESULT p=41 necklaces=53634713550 expected=53634713550 count-OK
first necklace word 00000000000000000000000000000000000000001
last  necklace word 01111111111111111111111111111111111111111
nonadjacent consecutive pairs: 0
wraparound pair (last,first) adjacent: no
sequence hash d0a7c091da9aa300
DD(41) HOLDS  time 2162.77s


==> anc/logs/ddv43.log <==
ddv: p=43 threads=4 scan t in [1, 4398046511104) chunks=262144
progress 4096/262144 chunks (1.6%) elapsed 612.0s eta 38555.6s
progress 8192/262144 chunks (3.1%) elapsed 1182.8s eta 36667.2s
progress 12288/262144 chunks (4.7%) elapsed 1714.3s eta 34857.9s
progress 16384/262144 chunks (6.2%) elapsed 2192.0s eta 32880.2s
progress 20480/262144 chunks (7.8%) elapsed 2640.1s eta 31152.6s
progress 24576/262144 chunks (9.4%) elapsed 3081.0s eta 29782.9s
progress 28672/262144 chunks (10.9%) elapsed 3484.3s eta 28372.3s
progress 32768/262144 chunks (12.5%) elapsed 3787.7s eta 26514.2s
progress 36864/262144 chunks (14.1%) elapsed 4078.0s eta 24921.0s
progress 40960/262144 chunks (15.6%) elapsed 4412.6s eta 23828.0s
progress 45056/262144 chunks (17.2%) elapsed 4719.7s eta 22740.3s
progress 49152/262144 chunks (18.8%) elapsed 4977.6s eta 21569.8s
progress 53248/262144 chunks (20.3%) elapsed 5232.9s eta 20529.0s
progress 57344/262144 chunks (21.9%) elapsed 5499.2s eta 19640.1s
progress 61440/262144 chunks (23.4%) elapsed 5743.1s eta 18760.9s
progress 65536/262144 chunks (25.0%) elapsed 5785.6s eta 17356.8s
progress 69632/262144 chunks (26.6%) elapsed 5827.9s eta 16112.5s
progress 73728/262144 chunks (28.1%) elapsed 6063.1s eta 15494.5s
progress 77824/262144 chunks (29.7%) elapsed 6270.0s eta 14850.0s
progress 81920/262144 chunks (31.2%) elapsed 6435.9s eta 14159.0s
progress 86016/262144 chunks (32.8%) elapsed 6605.8s eta 13526.2s
progress 90112/262144 chunks (34.4%) elapsed 6779.6s eta 12942.9s
progress 94208/262144 chunks (35.9%) elapsed 7028.3s eta 12528.7s
progress 98304/262144 chunks (37.5%) elapsed 7150.9s eta 11918.2s
progress 102400/262144 chunks (39.1%) elapsed 7264.0s eta 11331.8s
progress 106496/262144 chunks (40.6%) elapsed 7490.5s eta 10947.6s
progress 110592/262144 chunks (42.2%) elapsed 7708.3s eta 10563.3s
progress 114688/262144 chunks (43.8%) elapsed 7884.8s eta 10137.7s
progress 118784/262144 chunks (45.3%) elapsed 7958.5s eta 9605.1s
progress 122880/262144 chunks (46.9%) elapsed 8007.4s eta 9075.0s
progress 126976/262144 chunks (48.4%) elapsed 8057.5s eta 8577.3s
progress 131072/262144 chunks (50.0%) elapsed 8106.2s eta 8106.2s
progress 135168/262144 chunks (51.6%) elapsed 8156.7s eta 7662.3s
progress 139264/262144 chunks (53.1%) elapsed 8210.0s eta 7244.2s
progress 143360/262144 chunks (54.7%) elapsed 8264.6s eta 6847.8s
progress 147456/262144 chunks (56.2%) elapsed 8318.3s eta 6469.8s
progress 151552/262144 chunks (57.8%) elapsed 8451.5s eta 6167.3s
progress 155648/262144 chunks (59.4%) elapsed 8632.0s eta 5906.1s
progress 159744/262144 chunks (60.9%) elapsed 8804.7s eta 5644.0s
progress 163840/262144 chunks (62.5%) elapsed 8892.6s eta 5335.6s
progress 167936/262144 chunks (64.1%) elapsed 8971.7s eta 5032.9s
progress 172032/262144 chunks (65.6%) elapsed 9125.4s eta 4779.9s
progress 176128/262144 chunks (67.2%) elapsed 9322.0s eta 4552.6s
progress 180224/262144 chunks (68.8%) elapsed 9463.6s eta 4301.6s
progress 184320/262144 chunks (70.3%) elapsed 9620.8s eta 4062.1s
progress 188416/262144 chunks (71.9%) elapsed 9728.5s eta 3806.8s
progress 192512/262144 chunks (73.4%) elapsed 9796.0s eta 3543.2s
progress 196608/262144 chunks (75.0%) elapsed 9874.1s eta 3291.4s
progress 200704/262144 chunks (76.6%) elapsed 9947.2s eta 3045.1s
progress 204800/262144 chunks (78.1%) elapsed 10019.2s eta 2805.4s
progress 208896/262144 chunks (79.7%) elapsed 10106.4s eta 2576.1s
progress 212992/262144 chunks (81.2%) elapsed 10164.7s eta 2345.7s
progress 217088/262144 chunks (82.8%) elapsed 10212.6s eta 2119.6s
progress 221184/262144 chunks (84.4%) elapsed 10266.1s eta 1901.1s
progress 225280/262144 chunks (85.9%) elapsed 10318.9s eta 1688.5s
progress 229376/262144 chunks (87.5%) elapsed 10370.4s eta 1481.5s
progress 233472/262144 chunks (89.1%) elapsed 10417.9s eta 1279.4s
progress 237568/262144 chunks (90.6%) elapsed 10470.9s eta 1083.2s
progress 241664/262144 chunks (92.2%) elapsed 10521.2s eta 891.6s
progress 245760/262144 chunks (93.8%) elapsed 10573.9s eta 704.9s
progress 249856/262144 chunks (95.3%) elapsed 10624.6s eta 522.5s
progress 253952/262144 chunks (96.9%) elapsed 10683.8s eta 344.6s
progress 258048/262144 chunks (98.4%) elapsed 10739.5s eta 170.5s
progress 262144/262144 chunks (100.0%) elapsed 10790.5s eta 0.0s
RESULT p=43 necklaces=204560302842 expected=204560302842 count-OK
first necklace word 0000000000000000000000000000000000000000001
last  necklace word 0111111111111111111111111111111111111111111
nonadjacent consecutive pairs: 0
wraparound pair (last,first) adjacent: no
sequence hash a452b418d5c7f968
DD(43) HOLDS  time 10790.46s


==> anc/logs/ddv47.log <==
ddv: p=47 threads=4 scan t in [1, 70368744177664) chunks=262144
checkpoint runs/dd/ddv47.ckpt: 0/262144 chunks already done
progress 4096/262144 chunks (1.6%) elapsed 16626.0s eta 1047435.3s
progress 8192/262144 chunks (3.1%) elapsed 29746.7s eta 922147.1s
progress 12288/262144 chunks (4.7%) elapsed 41196.1s eta 837653.6s
progress 16384/262144 chunks (6.2%) elapsed 50506.8s eta 757602.6s
progress 20480/262144 chunks (7.8%) elapsed 60543.1s eta 714408.1s
progress 24576/262144 chunks (9.4%) elapsed 69250.9s eta 669425.3s
progress 28672/262144 chunks (10.9%) elapsed 76289.4s eta 621213.4s
progress 32768/262144 chunks (12.5%) elapsed 81589.2s eta 571124.3s
progress 36864/262144 chunks (14.1%) elapsed 86679.0s eta 529705.1s
progress 40960/262144 chunks (15.6%) elapsed 92299.3s eta 498416.1s
progress 45056/262144 chunks (17.2%) elapsed 97460.7s eta 469583.3s
progress 49152/262144 chunks (18.8%) elapsed 102599.1s eta 444596.0s
progress 53248/262144 chunks (20.3%) elapsed 107147.2s eta 420346.7s
progress 57344/262144 chunks (21.9%) elapsed 112926.7s eta 403309.7s
progress 61440/262144 chunks (23.4%) elapsed 129184.8s eta 422003.8s
progress 65536/262144 chunks (25.0%) elapsed 132222.1s eta 396666.3s
progress 69632/262144 chunks (26.6%) elapsed 134991.7s eta 373212.4s
progress 73728/262144 chunks (28.1%) elapsed 139209.8s eta 355758.3s
progress 77824/262144 chunks (29.7%) elapsed 142712.4s eta 338003.1s
progress 81920/262144 chunks (31.2%) elapsed 145801.6s eta 320763.6s
progress 86016/262144 chunks (32.8%) elapsed 149371.8s eta 305856.5s
progress 90112/262144 chunks (34.4%) elapsed 153088.6s eta 292260.0s
progress 94208/262144 chunks (35.9%) elapsed 156550.0s eta 279067.4s
progress 98304/262144 chunks (37.5%) elapsed 158179.8s eta 263633.0s
progress 102400/262144 chunks (39.1%) elapsed 159717.5s eta 249159.3s
progress 106496/262144 chunks (40.6%) elapsed 162794.0s eta 237929.7s
progress 110592/262144 chunks (42.2%) elapsed 165720.1s eta 227098.0s
progress 114688/262144 chunks (43.8%) elapsed 167918.9s eta 215895.7s
progress 118784/262144 chunks (45.3%) elapsed 168807.5s eta 203733.2s
progress 122880/262144 chunks (46.9%) elapsed 169359.7s eta 191941.0s
progress 126976/262144 chunks (48.4%) elapsed 169899.2s eta 180860.4s
progress 131072/262144 chunks (50.0%) elapsed 170424.7s eta 170424.7s
progress 135168/262144 chunks (51.6%) elapsed 170948.5s eta 160588.0s
progress 139264/262144 chunks (53.1%) elapsed 171468.1s eta 151295.4s
progress 143360/262144 chunks (54.7%) elapsed 172007.9s eta 142520.8s
progress 147456/262144 chunks (56.2%) elapsed 172558.0s eta 134211.8s
progress 151552/262144 chunks (57.8%) elapsed 174035.3s eta 126998.7s
progress 155648/262144 chunks (59.4%) elapsed 176968.2s eta 121083.5s
progress 159744/262144 chunks (60.9%) elapsed 179425.9s eta 115016.6s
progress 163840/262144 chunks (62.5%) elapsed 180676.7s eta 108406.0s
progress 167936/262144 chunks (64.1%) elapsed 181921.6s eta 102053.6s
progress 172032/262144 chunks (65.6%) elapsed 184206.4s eta 96489.1s
progress 176128/262144 chunks (67.2%) elapsed 186011.9s eta 90843.0s
progress 180224/262144 chunks (68.8%) elapsed 187193.4s eta 85087.9s
progress 184320/262144 chunks (70.3%) elapsed 188322.7s eta 79514.0s
progress 188416/262144 chunks (71.9%) elapsed 189052.7s eta 73977.1s
progress 192512/262144 chunks (73.4%) elapsed 189655.9s eta 68599.0s
progress 196608/262144 chunks (75.0%) elapsed 190256.9s eta 63419.0s
progress 200704/262144 chunks (76.6%) elapsed 190864.6s eta 58428.0s
progress 204800/262144 chunks (78.1%) elapsed 191467.2s eta 53610.8s
progress 208896/262144 chunks (79.7%) elapsed 192068.7s eta 48958.7s
progress 212992/262144 chunks (81.2%) elapsed 192434.3s eta 44407.9s
progress 217088/262144 chunks (82.8%) elapsed 192745.1s eta 40003.7s
progress 221184/262144 chunks (84.4%) elapsed 193057.2s eta 35751.3s
progress 225280/262144 chunks (85.9%) elapsed 193364.2s eta 31641.4s
progress 229376/262144 chunks (87.5%) elapsed 193670.1s eta 27667.2s
progress 233472/262144 chunks (89.1%) elapsed 193975.5s eta 23821.6s
progress 237568/262144 chunks (90.6%) elapsed 194285.2s eta 20098.5s
progress 241664/262144 chunks (92.2%) elapsed 194603.5s eta 16491.8s
progress 245760/262144 chunks (93.8%) elapsed 194933.9s eta 12995.6s
progress 249856/262144 chunks (95.3%) elapsed 195249.1s eta 9602.4s
progress 253952/262144 chunks (96.9%) elapsed 195562.6s eta 6308.5s
progress 258048/262144 chunks (98.4%) elapsed 195893.4s eta 3109.4s
progress 262144/262144 chunks (100.0%) elapsed 196237.4s eta 0.0s
RESULT p=47 necklaces=2994414645858 expected=2994414645858 count-OK
first necklace word 00000000000000000000000000000000000000000000001
last  necklace word 01111111111111111111111111111111111111111111111
nonadjacent consecutive pairs: 0
wraparound pair (last,first) adjacent: no
sequence hash f6bdf70656583e28
DD(47) HOLDS  time 196237.42s


==> anc/logs/ddverify41.log <==
progress 128/8192 chunks, 548s
progress 256/8192 chunks, 1021s
progress 384/8192 chunks, 1404s
progress 512/8192 chunks, 1723s
progress 640/8192 chunks, 2033s
progress 768/8192 chunks, 2268s
progress 896/8192 chunks, 2473s
progress 1024/8192 chunks, 2598s
progress 1152/8192 chunks, 2735s
progress 1280/8192 chunks, 2949s
progress 1408/8192 chunks, 3154s
progress 1536/8192 chunks, 3293s
progress 1664/8192 chunks, 3407s
progress 1792/8192 chunks, 3510s
progress 1920/8192 chunks, 3544s
progress 2048/8192 chunks, 3576s
progress 2176/8192 chunks, 3608s
progress 2304/8192 chunks, 3636s
progress 2432/8192 chunks, 3714s
progress 2560/8192 chunks, 3779s
progress 2688/8192 chunks, 3842s
progress 2816/8192 chunks, 3918s
progress 2944/8192 chunks, 3970s
progress 3072/8192 chunks, 4006s
progress 3200/8192 chunks, 4042s
progress 3328/8192 chunks, 4072s
progress 3456/8192 chunks, 4093s
progress 3584/8192 chunks, 4113s
progress 3712/8192 chunks, 4133s
progress 3840/8192 chunks, 4153s
progress 3968/8192 chunks, 4173s
progress 4096/8192 chunks, 4194s
progress 4224/8192 chunks, 4214s
progress 4352/8192 chunks, 4235s
progress 4480/8192 chunks, 4255s
progress 4608/8192 chunks, 4275s
progress 4736/8192 chunks, 4294s
progress 4864/8192 chunks, 4314s
progress 4992/8192 chunks, 4333s
progress 5120/8192 chunks, 4352s
progress 5248/8192 chunks, 4371s
progress 5376/8192 chunks, 4391s
progress 5504/8192 chunks, 4407s
progress 5632/8192 chunks, 4417s
progress 5760/8192 chunks, 4428s
progress 5888/8192 chunks, 4439s
progress 6016/8192 chunks, 4450s
progress 6144/8192 chunks, 4461s
progress 6272/8192 chunks, 4471s
progress 6400/8192 chunks, 4482s
progress 6528/8192 chunks, 4493s
progress 6656/8192 chunks, 4504s
progress 6784/8192 chunks, 4515s
progress 6912/8192 chunks, 4525s
progress 7040/8192 chunks, 4536s
progress 7168/8192 chunks, 4547s
progress 7296/8192 chunks, 4557s
progress 7424/8192 chunks, 4568s
progress 7552/8192 chunks, 4578s
progress 7680/8192 chunks, 4588s
progress 7808/8192 chunks, 4598s
progress 7936/8192 chunks, 4607s
progress 8064/8192 chunks, 4617s
progress 8192/8192 chunks, 4626s
p=41 L=53634713550 expected=53634713550 nonadjacent_pairs=0 first=0..01:1 last=01^{p-1}:1 -> DD(41) HOLDS  (4626s)


==> anc/logs/ddverify43.log <==
progress 256/16384 chunks, 2207s
progress 512/16384 chunks, 3925s
progress 768/16384 chunks, 5465s
progress 1024/16384 chunks, 6673s
progress 1280/16384 chunks, 7749s
progress 1536/16384 chunks, 8708s
progress 1792/16384 chunks, 9543s
progress 2048/16384 chunks, 10013s
progress 2304/16384 chunks, 10442s
progress 2560/16384 chunks, 11083s
progress 2816/16384 chunks, 11641s
progress 3072/16384 chunks, 12066s
progress 3328/16384 chunks, 12461s
progress 3584/16384 chunks, 12808s
progress 3840/16384 chunks, 12913s
progress 4096/16384 chunks, 12999s
progress 4352/16384 chunks, 13085s
progress 4608/16384 chunks, 13171s
progress 4864/16384 chunks, 13423s
progress 5120/16384 chunks, 13626s
progress 5376/16384 chunks, 13817s
progress 5632/16384 chunks, 14074s
progress 5888/16384 chunks, 14285s
progress 6144/16384 chunks, 14430s
progress 6400/16384 chunks, 14575s
progress 6656/16384 chunks, 14690s
progress 6912/16384 chunks, 14766s
progress 7168/16384 chunks, 14842s
progress 7424/16384 chunks, 14918s
progress 7680/16384 chunks, 14994s
progress 7936/16384 chunks, 15070s
progress 8192/16384 chunks, 15145s
progress 8448/16384 chunks, 15219s
progress 8704/16384 chunks, 15293s
progress 8960/16384 chunks, 15367s
progress 9216/16384 chunks, 15441s
progress 9472/16384 chunks, 15518s
progress 9728/16384 chunks, 15596s
progress 9984/16384 chunks, 15673s
progress 10240/16384 chunks, 15753s
progress 10496/16384 chunks, 15840s
progress 10752/16384 chunks, 15923s
progress 11008/16384 chunks, 15989s
progress 11264/16384 chunks, 16032s
progress 11520/16384 chunks, 16076s
progress 11776/16384 chunks, 16117s
progress 12032/16384 chunks, 16159s
progress 12288/16384 chunks, 16201s
progress 12544/16384 chunks, 16242s
progress 12800/16384 chunks, 16284s
progress 13056/16384 chunks, 16326s
progress 13312/16384 chunks, 16367s
progress 13568/16384 chunks, 16408s
progress 13824/16384 chunks, 16450s
progress 14080/16384 chunks, 16491s
progress 14336/16384 chunks, 16533s
progress 14592/16384 chunks, 16575s
progress 14848/16384 chunks, 16616s
progress 15104/16384 chunks, 16658s
progress 15360/16384 chunks, 16700s
progress 15616/16384 chunks, 16745s
progress 15872/16384 chunks, 16788s
progress 16128/16384 chunks, 16828s
progress 16384/16384 chunks, 16869s
p=43 L=204560302842 expected=204560302842 nonadjacent_pairs=0 first=0..01:1 last=01^{p-1}:1 -> DD(43) HOLDS  (16869s)


==> anc/logs/ddverify47.log <==
checkpoint runs/dd/ddverify47.ckpt: 0/65536 chunks already done
progress 1024/65536 chunks, 12906s
progress 2048/65536 chunks, 26920s
progress 3072/65536 chunks, 48332s
progress 4096/65536 chunks, 60904s
progress 5120/65536 chunks, 72913s
progress 6144/65536 chunks, 81017s
progress 7168/65536 chunks, 88569s
progress 8192/65536 chunks, 94372s
progress 9216/65536 chunks, 100125s
progress 10240/65536 chunks, 106435s
progress 11264/65536 chunks, 112911s
progress 12288/65536 chunks, 119253s
progress 13312/65536 chunks, 126325s
progress 14336/65536 chunks, 132530s
progress 15360/65536 chunks, 138779s
progress 16384/65536 chunks, 140049s
progress 17408/65536 chunks, 141373s
progress 18432/65536 chunks, 147005s
progress 19456/65536 chunks, 151862s
progress 20480/65536 chunks, 156404s
progress 21504/65536 chunks, 160988s
progress 22528/65536 chunks, 166051s
progress 23552/65536 chunks, 170878s
progress 24576/65536 chunks, 173250s
progress 25600/65536 chunks, 175493s
progress 26624/65536 chunks, 179726s
progress 27648/65536 chunks, 183855s
progress 28672/65536 chunks, 186600s
progress 29696/65536 chunks, 187764s
progress 30720/65536 chunks, 188562s
progress 31744/65536 chunks, 189366s
progress 32768/65536 chunks, 190205s
progress 33792/65536 chunks, 191093s
progress 34816/65536 chunks, 191955s
progress 35840/65536 chunks, 192837s
progress 36864/65536 chunks, 193711s
progress 37888/65536 chunks, 196100s
progress 38912/65536 chunks, 199800s
progress 39936/65536 chunks, 202902s
progress 40960/65536 chunks, 204430s
progress 41984/65536 chunks, 205961s
progress 43008/65536 chunks, 208524s
progress 44032/65536 chunks, 211445s
progress 45056/65536 chunks, 213620s
progress 46080/65536 chunks, 215748s
progress 47104/65536 chunks, 217159s
progress 48128/65536 chunks, 218352s
progress 49152/65536 chunks, 219539s
progress 50176/65536 chunks, 220715s
progress 51200/65536 chunks, 221909s
progress 52224/65536 chunks, 223093s
progress 53248/65536 chunks, 223834s
progress 54272/65536 chunks, 224462s
progress 55296/65536 chunks, 225116s
progress 56320/65536 chunks, 225736s
progress 57344/65536 chunks, 226360s
progress 58368/65536 chunks, 227006s
progress 59392/65536 chunks, 227648s
progress 60416/65536 chunks, 228274s
progress 61440/65536 chunks, 228922s
progress 62464/65536 chunks, 229550s
progress 63488/65536 chunks, 230171s
progress 64512/65536 chunks, 230773s
progress 65536/65536 chunks, 231378s
p=47 L=2994414645858 expected=2994414645858 nonadjacent_pairs=0 first=0..01:1 last=01^{p-1}:1 -> DD(47) HOLDS  (231378s)


==> anc/logs/p37.flips.sha256 <==
0a0c91ea19527ee4812ff2b0d8627d3abe6e0d4fbaad611a48efbb13f8c5b811  runs/dd/p37.flips


==> anc/logs/p37.json <==
{"p": 37, "m": 3714566310, "s": 2, "start": 1, "rule": "pass q flips bit (f+q*s) mod p", "segments": 18}


==> anc/logs/p37.log <==
p=37 step1 255s: L=3714566310 (expected 3714566310) DD path=OK first=1 last=01^{p-1} OK
cycle: 3714566310 flips (L=3714566310), segments=18, shift s=2, 872s
done 874s
      874.70 real      1614.34 user         8.65 sys
         19526746112  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
             1654337  page reclaims
                   1  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                1150  voluntary context switches
              717480  involuntary context switches
      17127618477618  instructions retired
       4175333285410  cycles elapsed
         19518372096  peak memory footprint


==> anc/logs/p37.vfy.log <==
p=37 m=3714566310 s=2 P=137438953470 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=137438953470 -> PASS
      853.76 real      2684.56 user        20.38 sys
         20896055296  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
             1275647  page reclaims
                   1  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   0  voluntary context switches
             3150994  involuntary context switches
       2553438565639  instructions retired
       5798023435638  cycles elapsed
         20905868192  peak memory footprint


==> anc/logs/theoremA-codes-checks.log <==
== p=7 s=3
n=7 P=126 optimal_length=True distinct=True nonconstant=True one_bit_steps=True -> PASS
n=7 P=126 optimal_length=1 duplicates=0 constant=0 bad_steps=0 -> PASS
p=7 m=18 s=3 P=126 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=126 -> PASS
== p=11 s=7
n=11 P=2046 optimal_length=True distinct=True nonconstant=True one_bit_steps=True -> PASS
n=11 P=2046 optimal_length=1 duplicates=0 constant=0 bad_steps=0 -> PASS
p=11 m=186 s=7 P=2046 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=2046 -> PASS
== p=13 s=2
n=13 P=8190 optimal_length=True distinct=True nonconstant=True one_bit_steps=True -> PASS
n=13 P=8190 optimal_length=1 duplicates=0 constant=0 bad_steps=0 -> PASS
p=13 m=630 s=2 P=8190 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=8190 -> PASS
== p=17 s=2
n=17 P=131070 optimal_length=True distinct=True nonconstant=True one_bit_steps=True -> PASS
n=17 P=131070 optimal_length=1 duplicates=0 constant=0 bad_steps=0 -> PASS
p=17 m=7710 s=2 P=131070 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=131070 -> PASS
== p=19 s=15
n=19 P=524286 optimal_length=True distinct=True nonconstant=True one_bit_steps=True -> PASS
n=19 P=524286 optimal_length=1 duplicates=0 constant=0 bad_steps=0 -> PASS
p=19 m=27594 s=15 P=524286 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=524286 -> PASS
== p=23 s=19
n=23 P=8388606 optimal_length=True distinct=True nonconstant=True one_bit_steps=True -> PASS
n=23 P=8388606 optimal_length=1 duplicates=0 constant=0 bad_steps=0 -> PASS
p=23 m=364722 s=19 P=8388606 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=8388606 -> PASS
== p=29 s=2
n=29 P=536870910 optimal_length=True distinct=True nonconstant=True one_bit_steps=True -> PASS (chunked)
n=29 P=536870910 optimal_length=1 duplicates=0 constant=0 bad_steps=0 -> PASS
p=29 m=18512790 s=2 P=536870910 optimal_length=1 flips_valid=1 duplicates=0 constant=0 passes_chain=1 marked=536870910 -> PASS
p=21 L=99878 expected=99864 nonadjacent_pairs=10 first=0..01:1 last=01^{p-1}:1 -> DD(21) FAILS  (0s)


==> anc/programs/check.py <==
#!/usr/bin/env python3
"""Independent checker for a binary single-track Gray code.

Input: <prefix>.track (P characters '0'/'1', the single track) and <prefix>.heads (n integers, one per line: head j
reads the track at offset h_j). Word t is  W_t = sum_j track[(t + h_j) mod P] << j.

PASS requires: P == 2^n - 2 (optimal for prime n); all P words distinct; no word is all-0 or all-1; every pair of
cyclically consecutive words differs in exactly one bit. By construction every column is a cyclic shift of the one
track, so this is a single-track Gray code. Shares no code with stg.cpp.
"""
import os
import sys
import numpy as np


def main(prefix):
    track = np.frombuffer(open(prefix + '.track', 'rb').read(), dtype=np.uint8)
    assert set(np.unique(track).tolist()) <= {48, 49}, 'track must be 0/1 characters'
    track = (track - 48).astype(np.uint64)
    heads = [int(x) for x in open(prefix + '.heads').read().split()]
    n, P = len(heads), len(track)
    if P > (1 << 28) or os.environ.get('CHUNKED'):
        return chunked(track, heads, n, P)
    t = np.arange(P, dtype=np.int64)
    W = np.zeros(P, dtype=np.uint64)
    for j, h in enumerate(heads):
        W |= track[(t + h) % P] << np.uint64(j)
    full = (1 << n) - 1
    ok_len = P == (1 << n) - 2
    distinct = len(np.unique(W)) == P
    nonconst = not np.any((W == 0) | (W == full))
    x = W ^ np.roll(W, -1)
    one_bit = bool(np.all((x != 0) & ((x & (x - np.uint64(1))) == 0)))
    ok = ok_len and distinct and nonconst and one_bit
    print(f'n={n} P={P} optimal_length={ok_len} distinct={distinct} nonconstant={nonconst} '
          f'one_bit_steps={one_bit} -> {"PASS" if ok else "FAIL"}')
    return 0 if ok else 1


def chunked(track, heads, n, P, chunk=1 << 26):
    """Same checks for large P: words built in chunks, distinctness via a byte map over all 2^n words."""
    track = track.astype(np.uint8)
    full = (1 << n) - 1
    hit = np.zeros(1 << n, dtype=np.uint8)
    nonconst = True
    one_bit = True
    first = prev_last = None
    for a in range(0, P, chunk):
        b = min(P, a + chunk)
        t = np.arange(a, b, dtype=np.int64)
        W = np.zeros(b - a, dtype=np.uint64)
        for j, h in enumerate(heads):
            W |= track[(t + h) % P].astype(np.uint64) << np.uint64(j)
        nonconst &= not np.any((W == 0) | (W == full))
        hit[W.astype(np.int64)] = 1
        seq = W if prev_last is None else np.concatenate([[prev_last], W])
        x = seq[1:] ^ seq[:-1]
        one_bit &= bool(np.all((x != 0) & ((x & (x - np.uint64(1))) == 0)))
        if first is None:
            first = W[0]
        prev_last = W[-1]
    x = np.uint64(first) ^ np.uint64(prev_last)
    one_bit &= bool(x != 0 and (x & (x - np.uint64(1))) == 0)
    ok_len = P == (1 << n) - 2
    # P = 2^n - 2 nonconstant words cover all 2^n - 2 nonconstant values  <=>  they are pairwise distinct
    distinct = ok_len and nonconst and bool(np.count_nonzero(hit[1:full]) == full - 1)
    ok = ok_len and distinct and nonconst and one_bit
    print(f'n={n} P={P} optimal_length={ok_len} distinct={distinct} nonconstant={nonconst} '
          f'one_bit_steps={one_bit} -> {"PASS" if ok else "FAIL"} (chunked)')
    return 0 if ok else 1


if __name__ == '__main__':
    sys.exit(main(sys.argv[1]))


==> anc/programs/check2.c <==
/* Independent checker (C, bitset) for a binary single-track Gray code, for sizes numpy cannot hold.
 * Usage: check2 <prefix>   reads <prefix>.track ('0'/'1' chars, length P) and <prefix>.heads (n offsets).
 * Word t = sum_j track[(t + h_j) mod P] << j. PASS iff P == 2^n - 2, words pairwise distinct (bitset), none
 * constant, and cyclically consecutive words differ in exactly one bit. Shares no code with stg.cpp or check.py. */
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

int main(int argc, char **argv) {
    if (argc != 2) { fprintf(stderr, "usage: check2 prefix\n"); return 2; }
    char path[4096];
    snprintf(path, sizeof path, "%s.heads", argv[1]);
    FILE *f = fopen(path, "r");
    if (!f) { perror(path); return 2; }
    long long h[64]; int n = 0;
    while (n < 64 && fscanf(f, "%lld", &h[n]) == 1) n++;
    fclose(f);
    snprintf(path, sizeof path, "%s.track", argv[1]);
    f = fopen(path, "rb");
    if (!f) { perror(path); return 2; }
    fseek(f, 0, SEEK_END); long long P = ftell(f); fseek(f, 0, SEEK_SET);
    unsigned char *tr = malloc(P);
    if (fread(tr, 1, P, f) != (size_t)P) { fprintf(stderr, "short read\n"); return 2; }
    fclose(f);
    for (long long i = 0; i < P; i++) {
        if (tr[i] != '0' && tr[i] != '1') { printf("bad char\nFAIL\n"); return 1; }
        tr[i] -= '0';
    }
    uint64_t full = (n == 64) ? ~0ull : ((1ull << n) - 1);
    int lenok = (P == (long long)full - 1);
    uint64_t *seen = calloc((full >> 6) + 1, 8);
    long long dup = 0, cons = 0, badstep = 0;
    uint64_t first = 0, prev = 0;
    for (long long t = 0; t < P; t++) {
        uint64_t w = 0;
        for (int j = 0; j < n; j++) {
            long long idx = (t + h[j]) % P; if (idx < 0) idx += P;
            w |= (uint64_t)tr[idx] << j;
        }
        if (w == 0 || w == full) cons++;
        if (seen[w >> 6] >> (w & 63) & 1) dup++;
        seen[w >> 6] |= 1ull << (w & 63);
        if (t == 0) first = w;
        else { uint64_t x = w ^ prev; if (x == 0 || (x & (x - 1))) badstep++; }
        prev = w;
    }
    { uint64_t x = first ^ prev; if (x == 0 || (x & (x - 1))) badstep++; }
    int ok = lenok && !dup && !cons && !badstep;
    printf("n=%d P=%lld optimal_length=%d duplicates=%lld constant=%lld bad_steps=%lld -> %s\n",
           n, P, lenok, dup, cons, badstep, ok ? "PASS" : "FAIL");
    return ok ? 0 : 1;
}


==> anc/programs/ddstg.cpp <==
// Optimal single-track Gray code for prime p from the Degni-Drisko path + the explicit closing rule (NOTES 18:10).
//
// 1. Enumerate the BRGC g(t) = t ^ (t>>1), t = 1..2^p-2, keep first occurrences of necklaces (no rotation has a
//    smaller BRGC rank). This is the DD order u_0, u_1, ..., u_{L-1}. Check DD: consecutive u_i ~ u_{i+1}; record for
//    each edge (b_i, d_i) with u_i ^ (1<<b_i) = rot^{d_i}(u_{i+1}) (rot = rotate left). Check L = (2^p-2)/p and that
//    u_{L-1} = 01^{p-1}. (Parallel over T threads, chunks of the rank range.)
// 2. Cycle = DD path with K = (p-3)/2 end rotations at the explicit pivots A_k (their DD indices are found in step 1).
// 3. Walk the cycle lifting to words: w = rot^o(u); forward edge flips bit (b+o), o += d; backward edge (u_{i+1} to
//    u_i) flips bit (b+o-d), o -= d; junction and closing edges are solved directly. Shift s = final offset. If s = 0,
//    use the twin edge at <0^{p-1}1> (Lemma 1).
// 4. Write out_prefix.flips (m bytes, flip positions for pass 0; pass q uses (f + q*s) mod p) and .json (p, m, s,
//    start word, sha256-free summary). For p <= 29 also write .track ('0'/'1') and .heads for check.py / check2.
// Usage: ddstg p threads out_prefix
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <string>
#include <thread>
#include <vector>

typedef uint64_t u64;
static int p; static u64 MASK;
static inline u64 rotl(u64 w, int k) { k %= p; if (k < 0) k += p; return k ? (((w << k) | (w >> (p - k))) & MASK) : w; }
static inline u64 ginv(u64 g) { g ^= g >> 1; g ^= g >> 2; g ^= g >> 4; g ^= g >> 8; g ^= g >> 16; g ^= g >> 32; return g; }
static inline bool isFirst(u64 g, u64 t) {
    u64 x = g;
    for (int k = 1; k < p; ++k) { x = ((x << 1) | (x >> (p - 1))) & MASK; if (ginv(x) < t) return false; }
    return true;
}
// (b, d) with u ^ (1<<b) == rot^d(v); returns false if not adjacent
static inline bool edgeRec(u64 u, u64 v, int& b, int& d) {
    u64 x = v;
    for (int k = 0; k < p; ++k) {
        u64 y = u ^ x;
        if (y && !(y & (y - 1))) { b = __builtin_ctzll(y); d = k; return true; }
        x = ((x << 1) | (x >> (p - 1))) & MASK;
    }
    return false;
}
static u64 W(const std::string& s) { u64 w = 0; for (char c : s) w = (w << 1) | (c == '1'); return w; }

struct Chunk { std::vector<uint8_t> b, d; u64 first = 0, last = 0, count = 0; bool ok = true; u64 badAt = 0; };

int main(int argc, char** argv) {
    p = atoi(argv[1]); int T = atoi(argv[2]); std::string out = argv[3];
    MASK = (p == 64) ? ~0ULL : ((1ULL << p) - 1);
    auto T0 = std::chrono::steady_clock::now();
    auto secs = [&]() { return std::chrono::duration<double>(std::chrono::steady_clock::now() - T0).count(); };
    int K = (p - 3) / 2;
    std::vector<u64> A(K), E(K + 1);
    E[0] = W("0" + std::string(p - 1, '1'));
    A[0] = W("0" + std::string(p - 5, '1') + "0111");
    E[1] = W("0" + std::string(p - 5, '1') + "0101");
    for (int k = 1; k < K; ++k) {
        A[k] = W(std::string(2 * k + 1, '0') + "10" + std::string(p - 2 * k - 3, '1'));
        E[k + 1] = W(std::string(2 * k + 1, '0') + "10" + std::string(p - 2 * k - 5, '1') + "01");
    }
    // ---- step 1: parallel enumeration
    int NC = T * 16; u64 lo = 1, hi = MASK - 1;  // ranks 1..2^p-2 (rank 2^p-1 is g = 10..0; rank of 1^p handled by isFirst? g=MASK skipped)
    std::vector<Chunk> ch(NC);
    std::vector<u64> pivRank(K);
    for (int k = 0; k < K; ++k) pivRank[k] = ginv(A[k]);
    std::atomic<int> next(0);
    auto work = [&]() {
        for (;;) {
            int c = next++; if (c >= NC) break;
            u64 a = lo + (hi - lo + 1) * c / NC, z = lo + (hi - lo + 1) * (c + 1) / NC;   // [a, z)
            Chunk& C = ch[c]; u64 prev = 0; bool have = false;
            for (u64 t = a; t < z; ++t) {
                u64 g = t ^ (t >> 1);
                if (g == MASK || g == 0) continue;
                if (!isFirst(g, t)) continue;
                if (!have) { C.first = g; have = true; }
                else {
                    int b, d;
                    if (!edgeRec(prev, g, b, d)) { if (C.ok) { C.ok = false; C.badAt = t; } b = d = 255; }
                    C.b.push_back((uint8_t)b); C.d.push_back((uint8_t)d);
                }
                prev = g; ++C.count;
            }
            C.last = prev;
        }
    };
    std::vector<std::thread> th; for (int i = 0; i < T; ++i) th.emplace_back(work); for (auto& x : th) x.join();
    u64 L = 0; bool ddok = true;
    for (auto& C : ch) { L += C.count; ddok &= C.ok; }
    // assemble edge records (with chunk-boundary edges)
    std::vector<uint8_t> eb, ed; eb.reserve(L); ed.reserve(L);
    u64 prevLast = 0; bool started = false; u64 firstWord = 0, lastWord = 0;
    for (auto& C : ch) {
        if (!C.count) continue;
        if (started) {
            int b, d; if (!edgeRec(prevLast, C.first, b, d)) { ddok = false; b = d = 255; }
            eb.push_back((uint8_t)b); ed.push_back((uint8_t)d);
        } else { firstWord = C.first; started = true; }
        eb.insert(eb.end(), C.b.begin(), C.b.end()); ed.insert(ed.end(), C.d.begin(), C.d.end());
        std::vector<uint8_t>().swap(C.b); std::vector<uint8_t>().swap(C.d);
        prevLast = C.last; lastWord = C.last;
    }
    u64 expectL = (MASK - 1) / p;
    printf("p=%d step1 %.0fs: L=%llu (expected %llu) DD path=%s first=%llx last=%s\n", p, secs(), (unsigned long long)L,
           (unsigned long long)expectL, ddok ? "OK" : "FAIL", (unsigned long long)firstWord,
           lastWord == E[0] ? "01^{p-1} OK" : "UNEXPECTED");
    fflush(stdout);
    if (!ddok || L != expectL || lastWord != E[0] || firstWord != 1) { printf("ABORT\n"); return 1; }
    // DD indices of pivots: index = number of first occurrences with rank < r. Count per chunk again cheaply:
    // recount only within the chunk containing each pivot rank.
    std::vector<u64> pivIdx(K);
    {
        std::vector<u64> pref(NC + 1, 0); for (int c = 0; c < NC; ++c) pref[c + 1] = pref[c] + ch[c].count;
        for (int k = 0; k < K; ++k) {
            u64 r = pivRank[k];
            int c = 0; while (c + 1 < NC && lo + (hi - lo + 1) * (c + 1) / NC <= r) ++c;
            u64 a = lo + (hi - lo + 1) * c / NC, cnt = pref[c];
            for (u64 t = a; t < r; ++t) { u64 g = t ^ (t >> 1); if (g != MASK && g && isFirst(g, t)) ++cnt; }
            if (!isFirst(A[k], r)) { printf("pivot %d not first occurrence\n", k); return 1; }
            pivIdx[k] = cnt;
        }
    }
    // ---- step 2: segments (inclusive DD index ranges; a > b means backward)
    struct Seg { long long a, b; };
    std::vector<Seg> segs = {{0, (long long)L - 1}};
    for (int k = 0; k < K; ++k) {
        long long j = pivIdx[k];
        Seg f = segs[0];
        if (!(f.a == 0 && f.b >= j + 1)) { printf("pivot %d not inside the first segment\n", k); return 1; }
        std::vector<Seg> rest; rest.push_back({j + 1, f.b});
        for (size_t i = 1; i < segs.size(); ++i) rest.push_back(segs[i]);
        std::reverse(rest.begin(), rest.end());
        for (auto& s : rest) std::swap(s.a, s.b);
        segs.clear(); segs.push_back({0, j}); for (auto& s : rest) segs.push_back(s);
    }
    // ---- step 3: walk and lift. Representative words of DD indices are needed only at segment ends.
    auto wordAt = [&](long long idx) -> u64 {   // DD index -> first-occurrence word (via the chunk counts)
        u64 cnt = 0; int c = 0;
        while (c < NC && cnt + ch[c].count <= (u64)idx) { cnt += ch[c].count; ++c; }
        u64 a = lo + (hi - lo + 1) * c / NC;
        for (u64 t = a;; ++t) { u64 g = t ^ (t >> 1); if (g != MASK && g && isFirst(g, t)) { if (cnt == (u64)idx) return g; ++cnt; } }
    };
    std::vector<uint8_t> flips; flips.reserve(L);
    int o = 0;
    u64 cur = wordAt(segs[0].a);  // = 1
    auto junction = [&](u64 u, u64 v) {   // from rot^o(u) to some rotation of v by one flip
        int b, d; if (!edgeRec(u, v, b, d)) { printf("junction not adjacent\n"); exit(1); }
        flips.push_back((uint8_t)((b + o) % p)); o = (o + d) % p;
    };
    for (size_t si = 0; si < segs.size(); ++si) {
        Seg s = segs[si];
        if (si > 0) { u64 v = wordAt(s.a); junction(cur, v); cur = v; }
        if (s.a <= s.b) {
            for (long long i = s.a; i < s.b; ++i) { flips.push_back((uint8_t)((eb[i] + o) % p)); o = (o + ed[i]) % p; }
        } else {
            for (long long i = s.a; i > s.b; --i) {   // edge (i-1 -> i) used backwards
                int b = eb[i - 1], d = ed[i - 1];
                flips.push_back((uint8_t)(((b + o - d) % p + p) % p)); o = ((o - d) % p + p) % p;
            }
        }
        cur = wordAt(s.b);
    }
    // closing edge to the start word 1 = <0^{p-1}1>
    junction(cur, 1);
    int s = o;
    if (s == 0) {
        // Lemma 1: replace the first edge (1 -> second vertex) by its twin. The first flip turns 0..01 into a weight-2
        // word {0, i}; the twin flips bit p-i instead, landing on {0,p-i} = rot^{-i}... recompute offsets from scratch.
        printf("voltage 0: applying the Lemma 1 twin swap is not implemented; aborting\n"); return 1;
    }
    printf("cycle: %zu flips (L=%llu), segments=%zu, shift s=%d, %.0fs\n", flips.size(), (unsigned long long)L, segs.size(), s, secs());
    FILE* f = fopen((out + ".flips").c_str(), "wb"); fwrite(flips.data(), 1, flips.size(), f); fclose(f);
    f = fopen((out + ".json").c_str(), "w");
    fprintf(f, "{\"p\": %d, \"m\": %zu, \"s\": %d, \"start\": 1, \"rule\": \"pass q flips bit (f+q*s) mod p\", \"segments\": %zu}\n", p, flips.size(), s, segs.size());
    fclose(f);
    if (p <= 29) {   // track and heads for check.py / check2
        u64 P = (u64)p * flips.size();
        std::string track(P, '0'); u64 w = 1;
        for (u64 t = 0; t < P; ++t) { track[t] = (w & 1) ? '1' : '0'; int q = (int)(t / flips.size()); w ^= 1ULL << ((flips[t % flips.size()] + (u64)q * s) % p); }
        if (w != 1) { printf("does not return to start\n"); return 1; }
        f = fopen((out + ".track").c_str(), "w"); fwrite(track.data(), 1, P, f); fclose(f);
        std::vector<u64> heads(p);
        for (int k = 0; k < p; ++k) heads[((u64)k * s) % p] = (P - ((u64)k * flips.size()) % P) % P;
        f = fopen((out + ".heads").c_str(), "w"); for (int j = 0; j < p; ++j) fprintf(f, "%llu\n", (unsigned long long)heads[j]); fclose(f);
        printf("wrote track and heads\n");
    }
    printf("done %.0fs\n", secs());
    return 0;
}


==> anc/programs/ddv.cpp <==
// ddv.cpp -- independent streaming checker for the Degni-Drisko property DD(p).
//
// Usage: ./ddv p threads [full|selftest]
// Checkpointing (added by the main session; check logic unchanged): if the environment variable DDV_CKPT names a
// file, each finished chunk's Summary is appended and fsync'ed there; on restart with the same p and chunk count,
// finished chunks are loaded and skipped. A torn trailing record is trimmed.
//
// D_p: nonconstant necklaces (rotation classes of p-bit words) ordered by the
// smallest t with g(t) = t ^ (t>>1) in the class.  DD(p): every two consecutive
// necklaces of D_p have words at Hamming distance 1.
//
// First-occurrence test (derived here):
//   Gray rank of a word w is the inverse Gray code b, b_i = XOR_{j>=i} w_j.
//   If r = rotl1(w) (r_i = w_{i-1}, r_0 = w_{p-1}), then for i >= 1
//     rank(r)_i = XOR_{j>=i} r_j = XOR_{j=i-1}^{p-2} w_j = b_{i-1} ^ w_{p-1},
//   and rank(r)_0 = parity(r) = parity(w) = b_0.  So the ranks of all p
//   rotations follow from b in O(1) each.  t is the first occurrence of its
//   necklace iff no rotation has a strictly smaller rank.
//   Pruning: if t >= 2^(p-1) then w = g(t) has top bit 1; unless w = 1^p, some
//   rotation of w has top bit 0 and therefore rank < 2^(p-1) <= t.  So only
//   t in [1, 2^(p-1)) can be first occurrences of nonconstant necklaces
//   (t = 0 gives 0^p).  Mode "full" scans all t anyway as a cross-check.
//
// Parallelism: the rank range is cut into chunks; each chunk produces a
// summary (count, first word, last word, internal non-adjacent pairs, an
// order-sensitive hash).  Chunks are merged in order, checking the pair
// (last of chunk k, first of the next nonempty chunk).

#include <cstdio>
#include <cstdlib>
#include <cstdint>
#include <cstring>
#include <vector>
#include <thread>
#include <atomic>
#include <unistd.h>
#include <cstdlib>
#include <mutex>
#include <chrono>
#include <algorithm>

typedef uint64_t u64;
static int P;
static u64 MASK;
static const u64 HB = 0x9E3779B97F4A7C15ULL;  // hash base (odd)

static inline u64 rotl1(u64 w) { return ((w << 1) & MASK) | (w >> (P - 1)); }

// is t the smallest Gray rank in the rotation class of g(t)?
static inline bool is_first(u64 t) {
    u64 w = t ^ (t >> 1);
    u64 b = t;
    for (int k = 1; k < P; k++) {
        u64 s = (w >> (P - 1)) & 1;
        u64 b0 = b & 1;
        b = (((b << 1) & MASK) ^ (s ? (MASK ^ 1ULL) : 0ULL)) | b0;
        w = rotl1(w);
        if (b < t) return false;
    }
    return true;
}

// some rotation of a at Hamming distance exactly 1 from b?
static inline bool adjacent(u64 a, u64 b) {
    u64 r = a;
    for (int k = 0; k < P; k++) {
        if (__builtin_popcountll(r ^ b) == 1) return true;
        r = rotl1(r);
    }
    return false;
}

struct Summary {
    u64 count = 0, first = 0, last = 0, bad = 0;
    u64 hash = 0, pw = 1;  // hash = sum w_i * HB^(n-1-i); pw = HB^n
    u64 ex_a = 0, ex_b = 0;  // first bad pair inside the chunk
    bool done = false;
};

static void add_word(Summary &S, u64 w, std::vector<std::pair<u64,u64>> *badlist) {
    if (S.count == 0) S.first = w;
    else if (!adjacent(S.last, w)) {
        if (S.bad == 0) { S.ex_a = S.last; S.ex_b = w; }
        S.bad++;
        if (badlist) badlist->push_back({S.last, w});
    }
    S.last = w;
    S.count++;
    S.hash = S.hash * HB + w;
    S.pw *= HB;
}

static void merge(Summary &A, const Summary &B, std::vector<std::pair<u64,u64>> *badlist) {
    if (B.count == 0) return;
    if (A.count == 0) { A = B; return; }
    if (!adjacent(A.last, B.first)) {
        if (A.bad == 0) { A.ex_a = A.last; A.ex_b = B.first; }
        A.bad++;
        if (badlist) badlist->push_back({A.last, B.first});
    }
    if (A.bad == 0 && B.bad > 0) { A.ex_a = B.ex_a; A.ex_b = B.ex_b; }
    A.bad += B.bad;
    A.count += B.count;
    A.last = B.last;
    A.hash = A.hash * B.pw + B.hash;
    A.pw *= B.pw;
}

static void bits(u64 w, char *buf) {
    for (int i = 0; i < P; i++) buf[i] = ((w >> (P - 1 - i)) & 1) ? '1' : '0';
    buf[P] = 0;
}

// naive reference for small p: canonical = min rotation, bitset of seen classes
static Summary naive(std::vector<std::pair<u64,u64>> *badlist) {
    Summary S;
    std::vector<uint8_t> seen((size_t)1 << P, 0);
    for (u64 t = 0; t <= MASK; t++) {
        u64 w = t ^ (t >> 1);
        if (w == 0 || w == MASK) continue;
        u64 c = w, r = w;
        for (int k = 1; k < P; k++) { r = rotl1(r); if (r < c) c = r; }
        if (seen[c]) continue;
        seen[c] = 1;
        add_word(S, w, badlist);
    }
    return S;
}

int main(int argc, char **argv) {
    if (argc < 3) { fprintf(stderr, "usage: %s p threads [full|selftest]\n", argv[0]); return 2; }
    P = atoi(argv[1]);
    int T = atoi(argv[2]);
    bool full = argc > 3 && !strcmp(argv[3], "full");
    bool selftest = argc > 3 && !strcmp(argv[3], "selftest");
    if (P < 2 || P > 62 || T < 1) { fprintf(stderr, "bad args\n"); return 2; }
    MASK = (P == 64) ? ~0ULL : ((1ULL << P) - 1);

    u64 lo = 1, hi = full ? (MASK + 1) : (1ULL << (P - 1));  // scan t in [lo, hi)
    u64 span = hi - lo;
    u64 nchunks = std::min<u64>(span, 65536);
    if (P >= 36) nchunks = 1 << 18;  // 2^(p-19) ranks per chunk
    if (nchunks > span) nchunks = span;
    std::vector<Summary> sums(nchunks);
    bool keep_bad = P <= 24;
    std::vector<std::vector<std::pair<u64,u64>>> badl(keep_bad ? nchunks : 0);

    auto t0 = std::chrono::steady_clock::now();
    printf("ddv: p=%d threads=%d scan t in [%llu, %llu) chunks=%llu%s\n", P, T,
           (unsigned long long)lo, (unsigned long long)hi, (unsigned long long)nchunks,
           full ? " (full)" : "");
    fflush(stdout);

    std::atomic<u64> next(0), finished(0);
    std::mutex mu;
    struct CkRec { uint32_t p, pad; u64 nch, c, count, first, last, bad, hash, pw, ex_a, ex_b; };
    const char *ckpath = getenv("DDV_CKPT");
    FILE *ck = nullptr;
    if (ckpath) {
        u64 loaded = 0;
        if (FILE *in = fopen(ckpath, "rb")) {
            CkRec r;
            while (fread(&r, sizeof r, 1, in) == 1) {
                if ((int)r.p != P || r.nch != nchunks || r.c >= nchunks) { fprintf(stderr, "checkpoint mismatch\n"); return 2; }
                Summary &S = sums[r.c];
                if (!S.done) ++loaded;
                S.count = r.count; S.first = r.first; S.last = r.last; S.bad = r.bad; S.hash = r.hash; S.pw = r.pw;
                S.ex_a = r.ex_a; S.ex_b = r.ex_b; S.done = true;
            }
            fseek(in, 0, SEEK_END); long sz = ftell(in); fclose(in);
            long whole = sz - sz % (long)sizeof(CkRec);
            if (whole != sz) truncate(ckpath, whole);
        }
        finished = loaded;
        printf("checkpoint %s: %llu/%llu chunks already done\n", ckpath, (unsigned long long)loaded, (unsigned long long)nchunks);
        fflush(stdout);
        ck = fopen(ckpath, "ab");
    }
    u64 report_every = std::max<u64>(1, nchunks / 64);
    auto worker = [&]() {
        for (;;) {
            u64 c = next.fetch_add(1);
            if (c >= nchunks) break;
            if (sums[c].done) continue;
            u64 a = lo + (unsigned __int128)span * c / nchunks;
            u64 b = lo + (unsigned __int128)span * (c + 1) / nchunks;
            Summary S;
            auto *bl = keep_bad ? &badl[c] : nullptr;
            for (u64 t = a; t < b; t++) {
                if (!is_first(t)) continue;
                u64 w = t ^ (t >> 1);
                if (w == 0 || w == MASK) continue;
                add_word(S, w, bl);
            }
            S.done = true;
            sums[c] = S;
            if (ck) {
                std::lock_guard<std::mutex> g(mu);
                CkRec r{(uint32_t)P, 0, nchunks, c, S.count, S.first, S.last, S.bad, S.hash, S.pw, S.ex_a, S.ex_b};
                fwrite(&r, sizeof r, 1, ck); fflush(ck); fsync(fileno(ck));
            }
            u64 f = finished.fetch_add(1) + 1;
            if (f % report_every == 0 || f == nchunks) {
                double el = std::chrono::duration<double>(std::chrono::steady_clock::now() - t0).count();
                std::lock_guard<std::mutex> g(mu);
                printf("progress %llu/%llu chunks (%.1f%%) elapsed %.1fs eta %.1fs\n",
                       (unsigned long long)f, (unsigned long long)nchunks, 100.0 * f / nchunks, el,
                       el * (double)(nchunks - f) / f);
                fflush(stdout);
            }
        }
    };
    std::vector<std::thread> th;
    for (int i = 0; i < T; i++) th.emplace_back(worker);
    for (auto &x : th) x.join();
    if (ck) fclose(ck);
    for (u64 c = 0; c < nchunks; c++) if (!sums[c].done) { printf("incomplete chunks remain\n"); return 3; }

    Summary tot;
    std::vector<std::pair<u64,u64>> allbad;
    for (u64 c = 0; c < nchunks; c++) {
        // the boundary pair is recorded via merge; chunk-internal pairs via badl
        std::vector<std::pair<u64,u64>> bnd;
        merge(tot, sums[c], keep_bad ? &bnd : nullptr);
        if (keep_bad) {
            allbad.insert(allbad.end(), bnd.begin(), bnd.end());
            allbad.insert(allbad.end(), badl[c].begin(), badl[c].end());
        }
    }
    double el = std::chrono::duration<double>(std::chrono::steady_clock::now() - t0).count();

    // expected necklace count via Burnside: (1/p) sum_{d|p} phi(d) 2^(p/d) - 2
    unsigned __int128 bs = 0;
    for (int d = 1; d <= P; d++) if (P % d == 0) {
        int ph = 0; for (int k = 1; k <= d; k++) { int a = k, b = d; while (b) { int r = a % b; a = b; b = r; } if (a == 1) ph++; }
        bs += (unsigned __int128)ph << (P / d);
    }
    u64 expect = (u64)(bs / P) - 2;

    char b1[70], b2[70];
    bits(tot.first, b1); bits(tot.last, b2);
    printf("RESULT p=%d necklaces=%llu expected=%llu %s\n", P, (unsigned long long)tot.count,
           (unsigned long long)expect, tot.count == expect ? "count-OK" : "COUNT-MISMATCH");
    printf("first necklace word %s\nlast  necklace word %s\n", b1, b2);
    printf("nonadjacent consecutive pairs: %llu\n", (unsigned long long)tot.bad);
    printf("wraparound pair (last,first) adjacent: %s\n", adjacent(tot.last, tot.first) ? "yes" : "no");
    printf("sequence hash %016llx\n", (unsigned long long)tot.hash);
    if (tot.bad) {
        if (keep_bad) {
            int shown = 0;
            for (auto &pr : allbad) { if (shown++ >= 20) break; bits(pr.first, b1); bits(pr.second, b2); printf("  bad pair %s %s\n", b1, b2); }
        } else { bits(tot.ex_a, b1); bits(tot.ex_b, b2); printf("  first bad pair %s %s\n", b1, b2); }
    }
    printf("DD(%d) %s  time %.2fs\n", P, (tot.bad == 0 && tot.count == expect) ? "HOLDS" : "FAILS", el);
    fflush(stdout);

    if (selftest) {
        if (P > 26) { printf("selftest skipped (p>26)\n"); return 0; }
        std::vector<std::pair<u64,u64>> nb;
        Summary N = naive(&nb);
        bool ok = N.count == tot.count && N.hash == tot.hash && N.first == tot.first && N.last == tot.last && N.bad == tot.bad;
        printf("selftest naive: count=%llu hash=%016llx bad=%llu -> %s\n", (unsigned long long)N.count,
               (unsigned long long)N.hash, (unsigned long long)N.bad, ok ? "MATCH" : "MISMATCH");
        if (!ok) return 1;
    }
    return 0;
}


==> anc/programs/ddverify.cpp <==
// Streaming check of the Degni-Drisko property DD(p): in the BRGC g(t) = t ^ (t>>1), t = 1..2^p-2, the first
// occurrences of the nonconstant necklaces (no rotation has smaller BRGC rank) form a path in the necklace flip graph:
// consecutive first occurrences are adjacent (some rotation of one is at Hamming distance 1 from the other).
// Also checks: the count is (2^p-2)/p, the first is 0..01 and the last is 01^{p-1} (Lemma 0).
// O(1) memory per thread; chunks of the rank range in parallel; boundary pairs checked after.
// Progress is printed per completed chunk to stdout (flushed) so a long run can be followed.
// Checkpointing: with a 4th argument, every finished chunk's summary is appended (and fsync'ed) to that file; on
// restart with the same p and chunk count, finished chunks are loaded and skipped. The check logic is unchanged.
// Pruning: ranks t >= 2^(p-1) give words starting with 1; such a word is never a first occurrence of a nonconstant
// necklace (some rotation starts with 0 and has rank < 2^(p-1) <= t), so those ranks are skipped.
// Usage: ddverify p threads [chunks] [checkpoint_file]
#include <atomic>
#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <mutex>
#include <unistd.h>
#include <thread>
#include <vector>

typedef uint64_t u64;
static int p; static u64 MASK;
static inline u64 ginv(u64 g) { g ^= g >> 1; g ^= g >> 2; g ^= g >> 4; g ^= g >> 8; g ^= g >> 16; g ^= g >> 32; return g; }
static inline bool isFirst(u64 g, u64 t) {
    u64 x = g;
    for (int k = 1; k < p; ++k) { x = ((x << 1) | (x >> (p - 1))) & MASK; if (ginv(x) < t) return false; }
    return true;
}
static inline bool adjacent(u64 u, u64 v) {
    u64 x = v;
    for (int k = 0; k < p; ++k) { u64 y = u ^ x; if (y && !(y & (y - 1))) return true; x = ((x << 1) | (x >> (p - 1))) & MASK; }
    return false;
}
struct Res { u64 first = 0, last = 0, count = 0, bad = 0, badT = 0; bool done = false; };
int main(int argc, char** argv) {
    p = atoi(argv[1]); int T = atoi(argv[2]); int NC = argc > 3 ? atoi(argv[3]) : 4096;
    MASK = (1ULL << p) - 1;
    auto T0 = std::chrono::steady_clock::now();
    auto secs = [&]() { return std::chrono::duration<double>(std::chrono::steady_clock::now() - T0).count(); };
    u64 lo = 1, hi = (1ULL << (p - 1)) - 1;   // see "Pruning" above
    std::vector<Res> R(NC); std::atomic<int> next(0), finished(0); std::mutex io;
    const char* ckpt = argc > 4 ? argv[4] : nullptr;
    FILE* ck = nullptr;
    struct Rec { int32_t p, nc, c, pad; u64 first, last, count, bad, badT; };
    if (ckpt) {
        int loaded = 0;
        if (FILE* in = fopen(ckpt, "rb")) {
            Rec rec;
            while (fread(&rec, sizeof rec, 1, in) == 1) {
                if (rec.p != p || rec.nc != NC || rec.c < 0 || rec.c >= NC) { fprintf(stderr, "checkpoint mismatch\n"); return 2; }
                Res& r = R[rec.c]; r.first = rec.first; r.last = rec.last; r.count = rec.count; r.bad = rec.bad; r.badT = rec.badT;
                if (!r.done) { r.done = true; ++loaded; }
            }
            fclose(in);
        }
        // drop a torn trailing record (kill during a write) so new records stay aligned
        {
            FILE* in = fopen(ckpt, "rb");
            if (in) { fseek(in, 0, SEEK_END); long sz = ftell(in); fclose(in);
                      long whole = sz - sz % (long)sizeof(Rec); if (whole != sz) truncate(ckpt, whole); }
        }
        finished = loaded;
        printf("checkpoint %s: %d/%d chunks already done\n", ckpt, loaded, NC); fflush(stdout);
        ck = fopen(ckpt, "ab");
    }
    auto work = [&]() {
        for (;;) {
            int c = next++; if (c >= NC) break;
            if (R[c].done) continue;
            u64 a = lo + (u64)((__uint128_t)(hi - lo + 1) * c / NC), z = lo + (u64)((__uint128_t)(hi - lo + 1) * (c + 1) / NC);
            Res& r = R[c]; u64 prev = 0; bool have = false;
            for (u64 t = a; t < z; ++t) {
                u64 g = t ^ (t >> 1);
                if (g == MASK || g == 0 || !isFirst(g, t)) continue;
                if (have) { if (!adjacent(prev, g)) { if (!r.bad) r.badT = t; ++r.bad; } }
                else { r.first = g; have = true; }
                prev = g; ++r.count;
            }
            r.last = prev; r.done = true;
            if (ck) {
                std::lock_guard<std::mutex> lk(io);
                Rec rec{p, NC, c, 0, r.first, r.last, r.count, r.bad, r.badT};
                fwrite(&rec, sizeof rec, 1, ck); fflush(ck); fsync(fileno(ck));
            }
            int f = ++finished;
            if (f % (NC / 64 > 0 ? NC / 64 : 1) == 0) { std::lock_guard<std::mutex> lk(io); printf("progress %d/%d chunks, %.0fs\n", f, NC, secs()); fflush(stdout); }
        }
    };
    std::vector<std::thread> th; for (int i = 0; i < T; ++i) th.emplace_back(work); for (auto& x : th) x.join();
    if (ck) fclose(ck);
    for (auto& r : R) if (!r.done) { printf("incomplete chunks remain\n"); return 3; }
    u64 L = 0, bad = 0, firstW = 0, lastW = 0, prevLast = 0; bool started = false;
    for (auto& r : R) {
        L += r.count; bad += r.bad;
        if (!r.count) continue;
        if (started) { if (!adjacent(prevLast, r.first)) ++bad; } else { firstW = r.first; started = true; }
        prevLast = r.last; lastW = r.last;
    }
    u64 expect = (MASK - 1) / p, E0 = MASK >> 1;   // 0 1^{p-1}
    bool ok = bad == 0 && L == expect && firstW == 1 && lastW == E0;
    printf("p=%d L=%llu expected=%llu nonadjacent_pairs=%llu first=0..01:%d last=01^{p-1}:%d -> DD(%d) %s  (%.0fs)\n", p,
           (unsigned long long)L, (unsigned long long)expect, (unsigned long long)bad, firstW == 1, lastW == E0, p,
           ok ? "HOLDS" : "FAILS", secs());
    return ok ? 0 : 1;
}


==> anc/programs/stg.cpp <==
// Optimal single-track Gray codes for prime n via a Hamilton cycle on nonconstant binary necklaces.
//
// Q: vertices = nonconstant n-bit necklaces (m = (2^n-2)/n of them for prime n), edge A-B when a one-bit flip of a
// word of A lands in B. A Hamilton cycle in Q, lifted along actual words, returns to rot^s(start); if s != 0 mod n,
// repeating the m flips n times (each pass shifted by s) is a single-track Gray code of period 2^n - 2.
//
// Search: start from a seed path (Degni-Drisko BRGC sublist, or greedy Warnsdorff), extend it, then Posa
// rotations (at either end) until it covers every vertex and closes with a nonzero total voltage.
//
// Usage: stg n seed_kind(brgc|greedy) rng_seed max_seconds out_prefix
// Writes out_prefix.track (P bytes, '0'/'1' = column 0), out_prefix.heads (n head offsets), out_prefix.json.
#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <random>
#include <string>
#include <vector>

static int n;
static uint32_t MASK;
static inline uint32_t rotl1(uint32_t w) { return ((w << 1) | (w >> (n - 1))) & MASK; }
// canonical = min rotation; k with w = rot^k(canon)
static inline uint32_t canon(uint32_t w, int* k) {
    uint32_t best = w, x = w;
    int bk = 0;
    for (int j = 1; j < n; ++j) {
        x = rotl1(x);  // x = rot^j(w)  => w = rot^{n-j}(x)
        if (x < best) { best = x; bk = (n - j) % n; }
    }
    *k = bk;
    return best;
}
static inline uint32_t rotk(uint32_t w, int k) {
    k %= n; if (k < 0) k += n;
    if (!k) return w;
    return ((w << k) | (w >> (n - k))) & MASK;
}

#pragma pack(push, 1)
struct Edge { int32_t to; int8_t bit; int8_t volt; };
#pragma pack(pop)
static std::vector<uint32_t> reps;          // sorted canonical reps
static std::vector<int64_t> off;             // CSR offsets into edges
static std::vector<Edge> edges;
static inline int idOf(uint32_t c) {
    auto it = std::lower_bound(reps.begin(), reps.end(), c);
    if (it == reps.end() || *it != c) return -1;
    return int(it - reps.begin());
}

static double now() {
    using namespace std::chrono;
    return duration<double>(steady_clock::now().time_since_epoch()).count();
}

int main(int argc, char** argv) {
    if (argc < 6) { fprintf(stderr, "usage: stg n brgc|greedy seed seconds out\n"); return 2; }
    n = atoi(argv[1]);
    std::string seedKind = argv[2];
    uint64_t rseed = strtoull(argv[3], 0, 10);
    double maxSec = atof(argv[4]);
    std::string out = argv[5];
    MASK = (n == 32) ? 0xffffffffu : ((1u << n) - 1);
    double t0 = now();
    std::mt19937_64 rng(rseed);

    for (uint32_t w = 1; w < MASK; ++w) {
        uint32_t x = w; bool mn = true;
        for (int j = 1; j < n; ++j) { x = rotl1(x); if (x < w) { mn = false; break; } }
        if (mn) reps.push_back(w);
    }
    int m = int(reps.size());
    if ((uint64_t)m * n != (uint64_t)MASK - 1) { fprintf(stderr, "n not prime? m=%d\n", m); return 1; }
    off.assign(m + 1, 0);
    for (int a = 0; a < m; ++a) {
        off[a] = int64_t(edges.size());
        for (int i = 0; i < n; ++i) {
            uint32_t w = reps[a] ^ (1u << i);
            if (w == 0 || w == MASK) continue;
            int k; uint32_t c = canon(w, &k);
            edges.push_back({idOf(c), int8_t(i), int8_t(k)});
        }
    }
    off[m] = int64_t(edges.size());
    fprintf(stderr, "n=%d m=%d edges=%zu built in %.2fs\n", n, m, edges.size(), now() - t0);

    // ---- path state
    std::vector<int> P; P.reserve(m);
    std::vector<int> pos(m, -1);
    auto push = [&](int v) { pos[v] = int(P.size()); P.push_back(v); };

    if (seedKind == "brgc") {
        // Degni-Drisko: first representative of each necklace in BRGC order (constants dropped).
        std::vector<char> seen(m, 0);
        for (uint64_t t = 0; t <= MASK; ++t) {
            uint32_t g = uint32_t(t ^ (t >> 1));
            if (g == 0 || g == MASK) continue;
            int k; int c = idOf(canon(g, &k));
            if (!seen[c]) { seen[c] = 1; push(c); }
        }
        // keep only the longest prefix whose consecutive necklaces are adjacent in Q (it should be all of it)
        int good = 1;
        for (; good < (int)P.size(); ++good) {
            int a = P[good - 1], b = P[good]; bool adj = false;
            for (int64_t e = off[a]; e < off[a + 1]; ++e) if (edges[e].to == b) { adj = true; break; }
            if (!adj) break;
        }
        fprintf(stderr, "brgc sublist: %zu necklaces, adjacent prefix %d\n", P.size(), good);
        for (int i = good; i < (int)P.size(); ++i) pos[P[i]] = -1;
        P.resize(good);
    } else {
        push(int(rng() % m));
    }

    // ---- extend + Posa rotations
    auto reverseRange = [&](int i, int j) {  // reverse P[i..j]
        while (i < j) { std::swap(P[i], P[j]); pos[P[i]] = i; pos[P[j]] = j; ++i; --j; }
    };
    auto unvisitedDeg = [&](int v) {
        int d = 0; for (int64_t e = off[v]; e < off[v + 1]; ++e) if (pos[edges[e].to] < 0) ++d; return d;
    };
    long rotations = 0, lastReport = 0;
    std::vector<char> nbrStart(m, 0);
    int startMarkFor = -1;
    double lastT = now();
    int bestLen = int(P.size());
    while (true) {
        if (now() - t0 > maxSec) { fprintf(stderr, "timeout at length %zu/%d\n", P.size(), m); return 3; }
        int L = int(P.size());
        if (L > bestLen) bestLen = L;
        int e = P[L - 1];
        // extend at the end (Warnsdorff: unvisited neighbour with fewest unvisited neighbours, random ties)
        int bestV = -1, bestD = 1 << 30;
        for (int64_t k = off[e]; k < off[e + 1]; ++k) {
            int u = edges[k].to;
            if (pos[u] >= 0) continue;
            int d = unvisitedDeg(u) * 64 + int(rng() % 64);
            if (d < bestD) { bestD = d; bestV = u; }
        }
        if (bestV >= 0) { push(bestV); continue; }
        if (L == m) {
            // closure: endpoint adjacent to start?
            int s0 = P[0];
            bool adj = false;
            for (int64_t k = off[e]; k < off[e + 1]; ++k) if (edges[k].to == s0) { adj = true; break; }
            if (adj) {
                // lift and choose parallel edges so total voltage != 0
                // collect, for each step, the set of voltages available
                long total = 0;
                std::vector<int64_t> choice(m);  // edge index used at step t (from P[t] to P[(t+1)%m])
                for (int t = 0; t < m; ++t) {
                    int a = P[t], b = P[(t + 1) % m];
                    for (int64_t k = off[a]; k < off[a + 1]; ++k) if (edges[k].to == b) { choice[t] = k; break; }
                    total += edges[choice[t]].volt;
                }
                int s = int(total % n);
                if (s == 0) {
                    bool fixed = false;
                    for (int t = 0; t < m && !fixed; ++t) {
                        int a = P[t], b = P[(t + 1) % m];
                        for (int64_t k = off[a]; k < off[a + 1]; ++k)
                            if (edges[k].to == b && edges[k].volt != edges[choice[t]].volt) {
                                total += edges[k].volt - edges[choice[t]].volt; choice[t] = k; fixed = true; break;
                            }
                    }
                    s = int(((total % n) + n) % n);
                    if (!fixed) { fprintf(stderr, "cycle with zero voltage and no parallel edge; rotating on\n"); }
                }
                if (s != 0) {
                    // expand: transition bits on actual words, first pass
                    std::vector<int> bits(m);
                    int o = 0;
                    for (int t = 0; t < m; ++t) {
                        const Edge& E = edges[choice[t]];
                        bits[t] = (E.bit + o) % n;
                        o = (o + E.volt) % n;
                    }
                    // o == s now; full code: word sequence over P = n*m steps
                    uint64_t Pp = (uint64_t)m * n;
                    std::vector<char> track(Pp);
                    std::vector<uint64_t> seen((uint64_t(MASK) + 64) / 64, 0);
                    uint32_t w = reps[P[0]];
                    bool ok = true;
                    // heads: col_{ks}(t) = col_0(t - k m)  =>  head of column (k s mod n) is -k m mod P
                    std::vector<long> heads(n);
                    for (int k = 0; k < n; ++k) heads[(long)k * s % n] = (long)(((int64_t)Pp - (int64_t)k * m) % (int64_t)Pp);
                    for (uint64_t t = 0; t < Pp; ++t) {
                        if (w == 0 || w == MASK || (seen[w >> 6] >> (w & 63) & 1)) ok = false;
                        seen[w >> 6] |= 1ull << (w & 63);
                        track[t] = char('0' + (w & 1));
                        int pass = int(t / m);
                        int b = (bits[t % m] + pass * s) % n;
                        w ^= (1u << b);
                    }
                    if (w != reps[P[0]]) ok = false;
                    // single-track spot check on 1e6 positions (full independent check is check.py / check.c)
                    std::mt19937_64 r2(99);
                    {
                        uint32_t ww = reps[P[0]];
                        for (uint64_t t = 0; t < std::min<uint64_t>(Pp, 2000000) && ok; ++t) {
                            for (int j = 0; j < n; ++j)
                                if (((ww >> j) & 1) != uint32_t(track[(t + heads[j]) % Pp] - '0')) { ok = false; break; }
                            int pass = int(t / m);
                            ww ^= (1u << ((bits[t % m] + pass * s) % n));
                        }
                    }
                    fprintf(stderr, "CYCLE n=%d s=%d rotations=%ld self-check %s (%.1fs)\n", n, s, rotations,
                            ok ? "PASS" : "FAIL", now() - t0);
                    FILE* f = fopen((out + ".track").c_str(), "wb"); fwrite(track.data(), 1, Pp, f); fclose(f);
                    f = fopen((out + ".heads").c_str(), "w");
                    for (int j = 0; j < n; ++j) fprintf(f, "%ld\n", heads[j]);
                    fclose(f);
                    f = fopen((out + ".json").c_str(), "w");
                    fprintf(f, "{\"n\": %d, \"period\": %llu, \"necklaces\": %d, \"shift\": %d, \"start\": %u, "
                               "\"rotations\": %ld, \"seed_kind\": \"%s\", \"rng_seed\": %llu, \"self_check\": \"%s\"}\n",
                            n, (unsigned long long)Pp, m, s, reps[P[0]], rotations, seedKind.c_str(),
                            (unsigned long long)rseed, ok ? "PASS" : "FAIL");
                    fclose(f);
                    return ok ? 0 : 1;
                }
            }
        }
        // Posa rotation at the end: pick a path neighbour x = P[j] of e (j < L-2), reverse P[j+1..L-1].
        // Pivot choice. When the path covers everything, first look one rotation ahead: a pivot x = P[j] whose
        // successor P[j+1] is adjacent to the start closes the cycle at once. Otherwise prefer the pivot nearest
        // the end (short reversal) half the time, a random one otherwise.
        int bestJ = -1;
        if (L == m) {
            if (startMarkFor != P[0]) {
                std::fill(nbrStart.begin(), nbrStart.end(), 0);
                for (int64_t k = off[P[0]]; k < off[P[0] + 1]; ++k) nbrStart[edges[k].to] = 1;
                startMarkFor = P[0];
            }
            for (int64_t k = off[e]; k < off[e + 1]; ++k) {
                int j = pos[edges[k].to];
                if (j >= 0 && j < L - 2 && nbrStart[P[j + 1]]) { bestJ = j; break; }
            }
        }
        if (bestJ < 0) {
            bool nearest = rng() & 1;
            int deg = int(off[e + 1] - off[e]);
            if (nearest) {
                for (int64_t k = off[e]; k < off[e + 1]; ++k) {
                    int j = pos[edges[k].to];
                    if (j >= 0 && j < L - 2 && j > bestJ) bestJ = j;
                }
            } else {
                for (int tries = 0; tries < 4 && bestJ < 0; ++tries) {
                    int j = pos[edges[off[e] + int(rng() % deg)].to];
                    if (j >= 0 && j < L - 2) bestJ = j;
                }
            }
        }
        if (bestJ < 0) {
            // also allow rotating at the start by reversing the whole path occasionally
            if ((rng() & 15) == 0) reverseRange(0, L - 1);
            continue;
        }
        reverseRange(bestJ + 1, L - 1);
        ++rotations;
        if ((rng() & 1023) == 0) reverseRange(0, L - 1);  // let both ends work
        if (now() - lastT > 10) {
            fprintf(stderr, "  len %d/%d (best %d) rotations %ld (%.0fs)\n", L, m, bestLen, rotations, now() - t0);
            lastT = now(); lastReport = rotations;
        }
    }
}


==> anc/programs/vfy.c <==
// Independent verifier for flip-sequence certificates of single-track Gray codes (written separately from ddstg).
// Certificate: prefix.flips (m bytes f_0..f_{m-1}), shift s, start word 1. Word sequence: w_0 = 1; in pass q
// (q = 0..p-1), step i flips bit (f_i + q*s) mod p. Hence w_{t+m} = rot^s(w_t) (rotate left by s), which makes column
// k*s mod p equal to column 0 delayed by k*m: a single-track code with equally spaced heads h_{ks} = -k*m.
// Checks: every f_i < p; P = p*m = 2^p - 2; all P words distinct (bitmap of 2^p bits) and nonconstant; the sequence
// returns to w_0 after P steps (cyclic, one bit per step by construction). Also checks, for each pass q, that its
// starting word equals rot^{q*s}(1) (consistency of the pass decomposition with the shift).
// Passes run in parallel threads; the bitmap uses atomic OR.
// Usage: vfy prefix p s threads
#include <pthread.h>
#include <stdatomic.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

static int p, s, T; static uint64_t m, MASK; static uint8_t* F; static _Atomic uint64_t* bm;
static _Atomic long long dups = 0, consts = 0; static uint64_t* endw;
static uint64_t rotl(uint64_t w, int k) { k %= p; return k ? (((w << k) | (w >> (p - k))) & MASK) : w; }
static void* run(void* arg) {
    long id = (long)arg;
    for (int q = (int)id; q < p; q += T) {
        uint64_t w = rotl(1, (int)(((long long)q * s) % p));
        long long d = 0, c = 0;
        for (uint64_t i = 0; i < m; ++i) {
            if (w == 0 || w == MASK) ++c;
            uint64_t bit = 1ULL << (w & 63);
            uint64_t old = atomic_fetch_or_explicit(&bm[w >> 6], bit, memory_order_relaxed);
            if (old & bit) ++d;
            w ^= 1ULL << ((F[i] + (uint64_t)q * s) % p);
        }
        endw[q] = w;
        dups += d; consts += c;
    }
    return 0;
}
int main(int argc, char** argv) {
    char path[4096]; p = atoi(argv[2]); s = atoi(argv[3]); T = atoi(argv[4]);
    MASK = (1ULL << p) - 1;
    snprintf(path, sizeof path, "%s.flips", argv[1]);
    FILE* f = fopen(path, "rb"); fseek(f, 0, SEEK_END); m = (uint64_t)ftell(f); fseek(f, 0, SEEK_SET);
    F = malloc(m); if (fread(F, 1, m, f) != m) { printf("read error\n"); return 2; } fclose(f);
    int badf = 0; for (uint64_t i = 0; i < m; ++i) if (F[i] >= p) badf = 1;
    uint64_t P = (uint64_t)p * m;
    bm = calloc((1ULL << p) / 64, 8); endw = calloc(p, 8);
    if (!bm) { printf("bitmap alloc failed\n"); return 2; }
    pthread_t th[64]; for (long i = 0; i < T; ++i) pthread_create(&th[i], 0, run, (void*)i);
    for (int i = 0; i < T; ++i) pthread_join(th[i], 0);
    // pass q must end where pass q+1 starts; the last pass must end at w_0 = 1
    int chain = 1;
    for (int q = 0; q < p; ++q) {
        uint64_t nextStart = (q + 1 < p) ? rotl(1, (int)(((long long)(q + 1) * s) % p)) : 1;
        if (endw[q] != nextStart) chain = 0;
    }
    // count marked words: must be exactly 2^p - 2 (all nonconstant words)
    uint64_t marked = 0; for (uint64_t i = 0; i < (1ULL << p) / 64; ++i) marked += __builtin_popcountll(bm[i]);
    int ok = !badf && P == MASK - 1 && dups == 0 && consts == 0 && chain && marked == P;
    printf("p=%d m=%llu s=%d P=%llu optimal_length=%d flips_valid=%d duplicates=%lld constant=%lld passes_chain=%d marked=%llu -> %s\n",
           p, (unsigned long long)m, s, (unsigned long long)P, P == MASK - 1, !badf, (long long)dups, (long long)consts, chain,
           (unsigned long long)marked, ok ? "PASS" : "FAIL");
    return ok ? 0 : 1;
}

